The observed galaxy power spectrum in General Relativity

Measurements of the clustering of galaxies in Fourier space, and at low wavenumbers, offer a window into the early Universe via the possible presence of scale dependent bias generated by Primordial Non Gaussianites. On such large scales a Newtonian treatment of density perturbations might not be sufficient to describe the measurements, and a fully relativistic calculation should be employed. The interpretation of the data is thus further complicated by the fact that relativistic effects break statistical homogeneity and isotropy and are potentially divergent in the Infra-Red (IR). In this work we compute for the first time the ensemble average of the most used Fourier space estimator in spectroscopic surveys, including all general relativistic (GR) effects, and allowing for an arbitrary choice of angular and radial selection functions. We show that any observable is free of IR sensitivity once all the GR terms, individually divergent, are taken into account, and that this cancellation is a consequence of the presence of the Weinberg adiabatic mode as a solution to Einstein's equations. We then study the importance of GR effects, including lensing magnification, in the interpretation of the galaxy power spectrum multipoles, finding that they are in general a small, less than ten percent level, correction to the leading redshift space distortions term. This work represents the baseline for future investigations of the interplay between Primordial Non Gaussianities and GR effects on large scales and in Fourier space.

==> toaddtoArxiv/IR_cancellation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38572,       1107]
NotebookOptionsPosition[     36055,       1050]
NotebookOutlinePosition[     36483,       1067]
CellTagsIndexPosition[     36440,       1064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.831439530210732*^9, 3.8314395336466703`*^9}, 
   3.831441525500558*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"a0f87824-8530-4584-be3b-236a1c61d05a"],

Cell[CellGroupData[{

Cell["Import", "Section",
 CellChangeTimes->{{3.832644294170059*^9, 
  3.832644295114867*^9}},ExpressionUUID->"1b6a96c0-6799-4571-9558-\
10a0d9f56f7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<all_coefficients.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"II", "[", 
   RowBox[{"n_", ",", "l_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SphericalBesselJ", "[", 
    RowBox[{"l", ",", "x"}], "]"}], "/", 
   RowBox[{"x", "^", "n"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullCorrelation", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"J00", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"k", " ", "s"}]}], "]"}]}], "+", 
       RowBox[{"J02", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "2", ",", 
          RowBox[{"k", " ", "s"}]}], "]"}]}], "+", 
       RowBox[{"J04", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "4", ",", 
          RowBox[{"k", " ", "s"}]}], "]"}]}], "+", 
       RowBox[{"J20", " ", 
        RowBox[{"II", "[", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"k", " ", "s"}]}], "]"}]}], "+", 
       RowBox[{"J40", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "s"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"J40s1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "s1"}]}], "]"}]}], "+", 
       RowBox[{"J31s1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"k", " ", "s1"}]}], "]"}]}], "+", 
       RowBox[{"J11s1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"k", " ", "s1"}]}], "]"}]}], "+", 
       RowBox[{"J13s1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"1", ",", "3", ",", 
          RowBox[{"k", " ", "s1"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"J40s2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "s2"}]}], "]"}]}], "+", 
       RowBox[{"J31s2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"k", " ", "s2"}]}], "]"}]}], "+", 
       RowBox[{"J11s2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"k", " ", "s2"}]}], "]"}]}], "+", 
       RowBox[{"J13s2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"1", ",", "3", ",", 
          RowBox[{"k", " ", "s2"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"sigma2", "/", 
        RowBox[{"k", "^", "2"}]}], "+", 
       RowBox[{"sigma4", "/", 
        RowBox[{"k", "^", "4"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"J00chi", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]chi"}]}], "]"}]}], "+", 
       RowBox[{"J02chi", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "2", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]chi"}]}], "]"}]}], "+", 
       RowBox[{"J40chi", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]chi"}]}], "]"}]}], "+", 
       RowBox[{"J31chi", " ", 
        RowBox[{"II", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]chi"}]}], "]"}]}], "+", 
       RowBox[{"J22chi", " ", 
        RowBox[{"II", "[", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]chi"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"J31chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"k", " ", "chi1"}]}], "]"}]}], "+", 
       RowBox[{"J40chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "chi1"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"J31chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"k", " ", "chi2"}]}], "]"}]}], "+", 
       RowBox[{"J40chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "chi2"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
       " ", 
       RowBox[{"J00s1chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s1chi2"}]}], "]"}]}], "+", 
       RowBox[{"J02s1chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "2", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s1chi2"}]}], "]"}]}], "+", 
       RowBox[{"J04s1chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "4", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s1chi2"}]}], "]"}]}], "+", 
       RowBox[{"J20s1chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s1chi2"}]}], "]"}]}], "+", 
       RowBox[{"J40s1chi2", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s1chi2"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", " ", 
       RowBox[{"J00s2chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s2chi1"}]}], "]"}]}], "+", 
       RowBox[{"J02s2chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "2", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s2chi1"}]}], "]"}]}], "+", 
       RowBox[{"J04s2chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"0", ",", "4", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s2chi1"}]}], "]"}]}], "+", 
       RowBox[{"J20s2chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"2", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s2chi1"}]}], "]"}]}], "+", 
       RowBox[{"J40s2chi1", " ", 
        RowBox[{"II", "[", 
         RowBox[{"4", ",", "0", ",", 
          RowBox[{"k", " ", "\[CapitalDelta]s2chi1"}]}], "]"}]}]}], ")"}], "/.", 
     RowBox[{"SOL", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"s1", "^", "2"}], "+", 
         RowBox[{"s2", "^", "2"}], "-", 
         RowBox[{"2", "s1", " ", "s2", " ", "COSTHETA"}]}], "]"}]}], ",", 
      RowBox[{"\[CapitalDelta]chi", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox["chi1", "2"], "+", 
         SuperscriptBox["chi2", "2"], "-", 
         RowBox[{"2", " ", "chi1", " ", "chi2", " ", "COSTHETA"}]}], "]"}]}], 
      ",", 
      RowBox[{"\[CapitalDelta]s2chi1", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox["chi1", "2"], "-", 
         RowBox[{"2", " ", "chi1", " ", "COSTHETA", " ", "s2"}], "+", 
         SuperscriptBox["s2", "2"]}], "]"}]}], ",", 
      RowBox[{"\[CapitalDelta]s1chi2", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox["chi2", "2"], "-", 
         RowBox[{"2", " ", "chi2", " ", "COSTHETA", " ", "s1"}], "+", 
         SuperscriptBox["s1", "2"]}], "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.831439556631549*^9, 3.831439567761098*^9}, {
  3.831440131059781*^9, 3.83144013320422*^9}, {3.831440206556088*^9, 
  3.831440208111863*^9}, {3.831440281782387*^9, 3.831440297083315*^9}, {
  3.832644302807745*^9, 3.832644321466687*^9}, {3.8326444665893993`*^9, 
  3.8326444731378*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"32145eae-b56a-413d-aa1d-e7ce0c7400d7"],

Cell[CellGroupData[{

Cell["Equations", "Subsection",
 CellChangeTimes->{{3.832644350255371*^9, 
  3.8326443514174013`*^9}},ExpressionUUID->"3a3a69e0-6a35-44d4-90b5-\
3ef74a133d74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqEinstein2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "s1", "]"}], " ", 
      RowBox[{"Tpsi", "[", "s1", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["Tpsi", "\[Prime]",
       MultilineFunction->None], "[", "s1", "]"}]}], "\[Equal]", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      RowBox[{"Tv", "[", "s1", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"a", "[", "s1", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqEuler", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"Tv", "'"}], "[", "s1", "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"H", "[", "s1", "]"}]}], 
      RowBox[{"Tv", "[", "s1", "]"}]}], "+", " ", 
     RowBox[{"Tpsi", "[", "s1", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqCurvature", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tpsi", "[", "s1", "]"}], "+", 
      RowBox[{
       RowBox[{"H", "[", "s1", "]"}], 
       RowBox[{"Tv", "[", "s1", "]"}]}]}], "==", 
     RowBox[{
      RowBox[{"Tpsi", "[", "0", "]"}], "+", 
      RowBox[{"H0", " ", 
       RowBox[{"Tv", "[", "0", "]"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tv", "[", "0", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "f0"}], " ", "H0"}]}], ",", 
      RowBox[{
       RowBox[{"Tpsi", "[", "0", "]"}], "->", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["H0", "2"], " ", "OmegaM0"}], "2"]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EqEinstein2", ",", "EqEuler", ",", "EqCurvature"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Tpsi", "[", "s1", "]"}], ",", 
      RowBox[{"Tv", "[", "s1", "]"}], ",", 
      RowBox[{
       SuperscriptBox["Tpsi", "\[Prime]",
        MultilineFunction->None], "[", "s1", "]"}]}], "}"}]}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TpsiSOL", "[", "s1_", "]"}], "=", 
   RowBox[{
    RowBox[{"Tpsi", "[", "s1", "]"}], "/.", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TvSOL", "[", "s1_", "]"}], "=", 
   RowBox[{
    RowBox[{"Tv", "[", "s1", "]"}], "/.", 
    RowBox[{"%%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dtTpsiSOL", "[", "s1_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SuperscriptBox["Tpsi", "\[Prime]",
       MultilineFunction->None], "[", "s1", "]"}]}], "/.", 
    RowBox[{"%%%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.831463455335322*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"4fdb810b-b4e3-4753-bb2e-3600eba96f0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Tpsi", "[", "s1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["H0", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f0"}], "+", 
           RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Tv", "\[Prime]",
           MultilineFunction->None], "[", "s1", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"Tv", "[", "s1", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["H0", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f0"}], "+", 
          RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["Tv", "\[Prime]",
          MultilineFunction->None], "[", "s1", "]"}]}]}], 
      RowBox[{"4", " ", 
       RowBox[{"H", "[", "s1", "]"}]}]]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["Tpsi", "\[Prime]",
       MultilineFunction->None], "[", "s1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["H0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f0"}], "+", 
             RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["Tv", "\[Prime]",
             MultilineFunction->None], "[", "s1", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"a", "[", "s1", "]"}], " ", 
        RowBox[{"H", "[", "s1", "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"H", "[", "s1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["H0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f0"}], "+", 
            RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["Tv", "\[Prime]",
            MultilineFunction->None], "[", "s1", "]"}]}]}], ")"}]}]}]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.831455478054282*^9, {3.8314580512719297`*^9, 3.831458070442634*^9}, {
   3.831463448733183*^9, 3.831463456531851*^9}, 3.8314640979140368`*^9, 
   3.832644692533004*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8a37769b-e09a-409d-8e47-dcdfeec643d9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Limits", "Section",
 CellChangeTimes->{{3.832644370328182*^9, 
  3.832644371483041*^9}},ExpressionUUID->"ab27e09b-41d6-421e-8b8f-\
81bd709e03ec"],

Cell[CellGroupData[{

Cell["1/q^4", "Subsection",
 CellChangeTimes->{{3.832644383474321*^9, 
  3.832644386405298*^9}},ExpressionUUID->"61ed1df3-8fc8-4b9b-bf15-\
1e5cd6940623"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"limit4", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"FullCorrelation", " ", 
      RowBox[{"k", "^", "4"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0"}], ",", 
     RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tpsi", "[", "chi1", "]"}], "\[Rule]", 
      RowBox[{"TpsiSOL", "[", "chi1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tpsi", "[", "chi2", "]"}], "\[Rule]", 
      RowBox[{"TpsiSOL", "[", "chi2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"dtTpsi", "[", "chi1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"Tpsi", "'"}], "[", "chi1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"dtTpsi", "[", "chi2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"Tpsi", "'"}], "[", "chi2", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", "chi1"}], "]"}], "/", "s1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi1", "\[Rule]", "s1"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi1", "\[Rule]", "0"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", "chi2"}], "]"}], "/", "s2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi2", "\[Rule]", "s2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi2", "\[Rule]", "0"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "s1_", "]"}], "=", 
   RowBox[{
    RowBox[{"5", 
     RowBox[{"sb", "[", "s1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", 
        RowBox[{"sb", "[", "s1", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H", "[", "s1", "]"}], " ", "s1"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", "s1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "s1", "]"}], "2"]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"a", "[", "s1", "]"}]}]], "/", 
     RowBox[{
      RowBox[{"H", "[", "s1", "]"}], "^", "2"}]}], "-", 
    RowBox[{"fevo", "[", "s1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tv", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f0"}], " ", "H0"}]}], ",", 
     RowBox[{
      RowBox[{"Tpsi", "[", "0", "]"}], "->", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"dtTpsi", "[", "0", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "f0"}], ")"}], " ", 
       SuperscriptBox["H0", "3"], " ", "OmegaM0"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"dtTpsi", "[", "s1", "]"}], "\[Rule]", 
      RowBox[{"dtTpsiSOL", "[", "s1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"dtTpsi", "[", "s2", "]"}], "\[Rule]", 
      RowBox[{"dtTpsiSOL", "[", "s2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tpsi", "[", "s1", "]"}], "\[Rule]", 
      RowBox[{"TpsiSOL", "[", "s1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tpsi", "[", "s2", "]"}], "\[Rule]", 
      RowBox[{"TpsiSOL", "[", "s2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tv", "[", "s1", "]"}], "\[Rule]", 
      RowBox[{"TvSOL", "[", "s1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tv", "[", "s2", "]"}], "\[Rule]", 
      RowBox[{"TvSOL", "[", "s2", "]"}]}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "R", "]"}]}], "Input",
 CellChangeTimes->{
  3.831440449351403*^9, {3.831455489313908*^9, 3.8314554935282803`*^9}, {
   3.831455685544177*^9, 3.831455687319623*^9}, {3.831456942546997*^9, 
   3.831456948809407*^9}, {3.831463367524629*^9, 3.831463375318202*^9}, {
   3.831463482727489*^9, 3.831463498621984*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1cc84835-03bd-483a-9761-2ced8c130c5e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.831440522672867*^9, 3.831441973618114*^9, 3.83144214211154*^9, 
   3.831455566057066*^9, 3.831455757765657*^9, {3.831463479944162*^9, 
   3.83146349314072*^9}, 3.831463571891725*^9, 3.8314641744012213`*^9, 
   3.831464244520842*^9, 3.832644772843852*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"42d98060-288b-4d1d-ad35-acb2cd327492"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1/q^3", "Subsection",
 CellChangeTimes->{{3.832644431518764*^9, 
  3.8326444343402557`*^9}},ExpressionUUID->"33ac1678-909f-4633-a46c-\
9ef3bb524c31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"limit3", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"FullCorrelation", " ", "-", 
       RowBox[{"limit4", "/", 
        RowBox[{"k", "^", "4"}]}]}], ")"}], 
     RowBox[{"k", "^", "3"}]}], ",", 
    RowBox[{"k", "\[Rule]", "0"}], ",", 
    RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8314557003452168`*^9, 3.831455719572016*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9871008b-bbe8-431f-83f6-c2c2d3416767"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8314558281570187`*^9, 3.83146365788794*^9, 
  3.8314643146133327`*^9, 3.832644858304173*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"1e4487d0-0a36-44da-ad18-f8648678fa96"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1/q^2", "Subsection",
 CellChangeTimes->{{3.83264444193159*^9, 
  3.8326444437715387`*^9}},ExpressionUUID->"b2484fd7-8686-40c4-8dd6-\
f139856ca9a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"limit2", "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"FullCorrelation", " ", "-", 
        RowBox[{"limit4", "/", 
         RowBox[{"k", "^", "4"}]}], "-", 
        RowBox[{"limit3", "/", 
         RowBox[{"k", "^", "3"}]}]}], ")"}], 
      RowBox[{"k", "^", "2"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0"}], ",", 
     RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "s1_", "]"}], "=", 
   RowBox[{
    RowBox[{"5", 
     RowBox[{"sb", "[", "s1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"5", 
        RowBox[{"sb", "[", "s1", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H", "[", "s1", "]"}], " ", "s1"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", "s1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "s1", "]"}], "2"]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"a", "[", "s1", "]"}]}]], "/", 
     RowBox[{
      RowBox[{"H", "[", "s1", "]"}], "^", "2"}]}], "-", 
    RowBox[{"fevo", "[", "s1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"limit2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dtTpsi", "[", "chi1", "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Tpsi", "'"}], "[", "chi1", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"dtTpsi", "[", "chi2", "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Tpsi", "'"}], "[", "chi2", "]"}]}]}]}], "}"}]}], ")"}], "//",
    "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["chi1", "2"], " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi1", "]"}]}], "\[Rule]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chi2Tpsi", "[", "chi1", "]"}], ",", "chi1"}], " ", "]"}],
           "-", " ", 
          RowBox[{"2", " ", "chi1", " ", 
           RowBox[{"Tpsi", "[", "chi1", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"chi1", " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi1", "]"}]}], "->", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chiTpsi", "[", "chi1", "]"}], ",", "chi1"}], " ", "]"}], 
          "-", "  ", 
          RowBox[{"Tpsi", "[", "chi1", "]"}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{
          SuperscriptBox["chi2", "2"], " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi2", "]"}]}], "\[Rule]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chi2Tpsi", "[", "chi2", "]"}], ",", "chi2"}], " ", "]"}],
           "-", " ", 
          RowBox[{"2", " ", "chi2", " ", 
           RowBox[{"Tpsi", "[", "chi2", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"chi2", " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi2", "]"}]}], "->", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chiTpsi", "[", "chi2", "]"}], ",", "chi2"}], " ", "]"}], 
          "-", "  ", 
          RowBox[{"Tpsi", "[", "chi2", "]"}]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"%", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["chi1", "2"], " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi1", "]"}]}], "\[Rule]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chi2Tpsi", "[", "chi1", "]"}], ",", "chi1"}], " ", "]"}],
           "-", " ", 
          RowBox[{"2", " ", "chi1", " ", 
           RowBox[{"Tpsi", "[", "chi1", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"chi1", " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi1", "]"}]}], "->", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chiTpsi", "[", "chi1", "]"}], ",", "chi1"}], " ", "]"}], 
          "-", "  ", 
          RowBox[{"Tpsi", "[", "chi1", "]"}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{
          SuperscriptBox["chi2", "2"], " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi2", "]"}]}], "\[Rule]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chi2Tpsi", "[", "chi2", "]"}], ",", "chi2"}], " ", "]"}],
           "-", " ", 
          RowBox[{"2", " ", "chi2", " ", 
           RowBox[{"Tpsi", "[", "chi2", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"chi2", " ", 
          RowBox[{
           SuperscriptBox["Tpsi", "\[Prime]",
            MultilineFunction->None], "[", "chi2", "]"}]}], "->", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chiTpsi", "[", "chi2", "]"}], ",", "chi2"}], " ", "]"}], 
          "-", "  ", 
          RowBox[{"Tpsi", "[", "chi2", "]"}]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"part1", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tpsi", "[", "chi1", "]"}], "\[Rule]", 
        RowBox[{"TpsiSOL", "[", "chi1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Tpsi", "[", "chi2", "]"}], "\[Rule]", 
        RowBox[{"TpsiSOL", "[", "chi2", "]"}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"part1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "chi1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "part1", "]"}]}], "}"}]}], "]"}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"part2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"chi1", " ", 
        RowBox[{
         SuperscriptBox["Tv", "\[Prime]",
          MultilineFunction->None], "[", "chi1", "]"}]}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"X1", "[", "chi1", "]"}], ",", "chi1"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"chi1", "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["Tv", "\[Prime]",
         MultilineFunction->None], "[", "chi1", "]"}]}], "\[Rule]", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"X2", "[", "chi1", "]"}], ",", "chi1"}], "]"}]}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParallelSum", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"part2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "chi2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "part2", "]"}]}], "}"}]}], "]"}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"part3", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"chi2", " ", 
       RowBox[{
        SuperscriptBox["Tv", "\[Prime]",
         MultilineFunction->None], "[", "chi2", "]"}]}], "\[Rule]", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"X1", "[", "chi2", "]"}], ",", "chi2"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"chi2", "^", "2"}], " ", 
      RowBox[{
       SuperscriptBox["Tv", "\[Prime]",
        MultilineFunction->None], "[", "chi2", "]"}]}], "\[Rule]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"X2", "[", "chi2", "]"}], ",", "chi2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi2Tpsi", "[", "chi_", "]"}], "=", 
   RowBox[{
    RowBox[{"chi", "^", "2"}], " ", 
    RowBox[{"Tpsi", "[", "chi", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chiTpsi", "[", "chi_", "]"}], "=", 
   RowBox[{"chi", " ", 
    RowBox[{"Tpsi", "[", "chi", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"part3", "/.", 
     RowBox[{"chi1", "\[Rule]", "s1"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"part3", "/.", 
     RowBox[{"chi1", "\[Rule]", "0"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi2", "\[Rule]", "s2"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"%", "/.", 
     RowBox[{"chi2", "\[Rule]", "0"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/", 
   RowBox[{"(", 
    RowBox[{"s1", " ", "s2"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tv", "[", "s1", "]"}], "\[Rule]", 
       RowBox[{"TvSOL", "[", "s1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tv", "[", "s2", "]"}], "\[Rule]", 
       RowBox[{"TvSOL", "[", "s2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tpsi", "[", "s1", "]"}], "\[Rule]", 
       RowBox[{"TpsiSOL", "[", "s1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tpsi", "[", "s2", "]"}], "\[Rule]", 
       RowBox[{"TpsiSOL", "[", "s2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"dtTpsi", "[", "s1", "]"}], "->", 
       RowBox[{"dtTpsiSOL", "[", "s1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"dtTpsi", "[", "s2", "]"}], "->", 
       RowBox[{"dtTpsiSOL", "[", "s2", "]"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tv", "[", "0", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f0"}], " ", "H0"}]}], ",", 
     RowBox[{
      RowBox[{"Tpsi", "[", "0", "]"}], "->", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"dtTpsi", "[", "0", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "f0"}], ")"}], " ", 
       SuperscriptBox["H0", "3"], " ", "OmegaM0"}]}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"R", ",", "chi2Tpsi", ",", "chiTpsi"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8314559708832197`*^9, 3.831456160966051*^9}, {
   3.8314561918724413`*^9, 3.831456218600472*^9}, {3.831456303689324*^9, 
   3.8314563592749453`*^9}, {3.8314564215529547`*^9, 3.831456432053646*^9}, {
   3.8314566868690042`*^9, 3.8314567531562243`*^9}, {3.831456807369034*^9, 
   3.831456874355768*^9}, {3.831457060631041*^9, 3.8314571030021772`*^9}, {
   3.831457221268931*^9, 3.831457226577622*^9}, {3.831457342788066*^9, 
   3.831457421554079*^9}, {3.8314576364133577`*^9, 3.831457638045055*^9}, {
   3.831458080747242*^9, 3.831458088281835*^9}, {3.831458212409336*^9, 
   3.831458218818166*^9}, {3.8314582829609737`*^9, 3.831458311768346*^9}, {
   3.831458495600416*^9, 3.831458500218772*^9}, {3.831458641873816*^9, 
   3.831458655898363*^9}, {3.83145871836432*^9, 3.8314587237966337`*^9}, {
   3.831458804825515*^9, 3.831458846672708*^9}, {3.831458899999707*^9, 
   3.831458940209237*^9}, {3.831458973270855*^9, 3.83145909687462*^9}, {
   3.831459178644339*^9, 3.831459178709669*^9}, {3.831459213019018*^9, 
   3.831459218673616*^9}, {3.8314599295954638`*^9, 3.831459988302966*^9}, {
   3.831460357110317*^9, 3.83146039857577*^9}, {3.831460449305085*^9, 
   3.8314604564908113`*^9}, {3.831460492079235*^9, 3.831460499975369*^9}, {
   3.831461077444031*^9, 3.831461086164691*^9}, 3.8314613727423277`*^9, {
   3.8314621477128563`*^9, 3.831462201968521*^9}, {3.831462388959465*^9, 
   3.8314624244060287`*^9}, {3.831462511799004*^9, 3.831462513079253*^9}, {
   3.83146303439894*^9, 3.831463070533145*^9}, {3.831463207405863*^9, 
   3.831463260843236*^9}, {3.83146329556255*^9, 3.831463307604583*^9}, {
   3.831463599186717*^9, 3.831463599748166*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3e8908ce-bb91-4c82-8fde-35bf4906c014"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.831459994896529*^9, 3.831460326163756*^9, 3.8314603614729767`*^9, 
   3.8314604007530317`*^9, 3.831460458741331*^9, 3.831460502006744*^9, 
   3.8314610888009443`*^9, 3.831461375750009*^9, {3.831462153822463*^9, 
   3.831462206086915*^9}, 3.8314624286022987`*^9, 3.831462883246305*^9, 
   3.831463102065072*^9, {3.8314632420460367`*^9, 3.831463266886897*^9}, {
   3.831463308633553*^9, 3.831463334162619*^9}, 3.831463802202417*^9, 
   3.831464388246995*^9, 3.832644966713059*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"865aba5c-c7a3-4d94-a6d1-02a9107f5211"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1/q", "Subsection",
 CellChangeTimes->{{3.832644455513829*^9, 
  3.8326444558074827`*^9}},ExpressionUUID->"ccb2f72c-9cc3-46d3-8f84-\
b1f6ea17dffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"limit1", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"FullCorrelation", " ", "-", 
       RowBox[{"limit4", "/", 
        RowBox[{"k", "^", "4"}]}], "-", 
       RowBox[{"limit3", "/", 
        RowBox[{"k", "^", "3"}]}], "-", 
       RowBox[{"limit2", "/", 
        RowBox[{"k", "^", "2"}]}]}], ")"}], 
     RowBox[{"k", "^", "2"}]}], ",", 
    RowBox[{"k", "\[Rule]", "0"}], ",", 
    RowBox[{"Direction", "\[Rule]", "\"\<FromAbove\>\""}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.83146333576341*^9, 3.8314633495582457`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"4d294e50-7e85-4155-addd-e21946f7dcea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.831463343697432*^9, 3.831463386536454*^9, 
  3.831463861898033*^9, 3.8314644255490503`*^9, 3.832645012721912*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"77fb47e6-c5ed-4a85-b511-ea8858fe01ac"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1578, 1750},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d3d29ab6-0da7-4d67-a5b7-494786839b5f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 243, 5, 37, "Input",ExpressionUUID->"a0f87824-8530-4584-be3b-236a1c61d05a"],
Cell[CellGroupData[{
Cell[826, 29, 151, 3, 84, "Section",ExpressionUUID->"1b6a96c0-6799-4571-9558-10a0d9f56f7d"],
Cell[980, 34, 7589, 190, 407, "Input",ExpressionUUID->"32145eae-b56a-413d-aa1d-e7ce0c7400d7"],
Cell[CellGroupData[{
Cell[8594, 228, 159, 3, 67, "Subsection",ExpressionUUID->"3a3a69e0-6a35-44d4-90b5-3ef74a133d74"],
Cell[CellGroupData[{
Cell[8778, 235, 2972, 94, 253, "Input",ExpressionUUID->"4fdb810b-b4e3-4753-bb2e-3600eba96f0e"],
Cell[11753, 331, 2727, 81, 122, "Output",ExpressionUUID->"8a37769b-e09a-409d-8e47-dcdfeec643d9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14541, 419, 151, 3, 65, "Section",ExpressionUUID->"ab27e09b-41d6-421e-8b8f-81bd709e03ec"],
Cell[CellGroupData[{
Cell[14717, 426, 153, 3, 67, "Subsection",ExpressionUUID->"61ed1df3-8fc8-4b9b-bf15-1e5cd6940623"],
Cell[CellGroupData[{
Cell[14895, 433, 4583, 141, 355, "Input",ExpressionUUID->"1cc84835-03bd-483a-9761-2ced8c130c5e"],
Cell[19481, 576, 386, 6, 42, "Output",ExpressionUUID->"42d98060-288b-4d1d-ad35-acb2cd327492"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19916, 588, 155, 3, 46, "Subsection",ExpressionUUID->"33ac1678-909f-4633-a46c-9ef3bb524c31"],
Cell[CellGroupData[{
Cell[20096, 595, 535, 14, 37, "Input",ExpressionUUID->"9871008b-bbe8-431f-83f6-c2c2d3416767"],
Cell[20634, 611, 221, 3, 42, "Output",ExpressionUUID->"1e4487d0-0a36-44da-ad18-f8648678fa96"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20904, 620, 154, 3, 46, "Subsection",ExpressionUUID->"b2484fd7-8686-40c4-8dd6-f139856ca9a3"],
Cell[CellGroupData[{
Cell[21083, 627, 13169, 371, 653, "Input",ExpressionUUID->"3e8908ce-bb91-4c82-8fde-35bf4906c014"],
Cell[34255, 1000, 610, 9, 42, "Output",ExpressionUUID->"865aba5c-c7a3-4d94-a6d1-02a9107f5211"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34914, 1015, 153, 3, 46, "Subsection",ExpressionUUID->"ccb2f72c-9cc3-46d3-8f84-b1f6ea17dffb"],
Cell[CellGroupData[{
Cell[35092, 1022, 678, 18, 37, "Input",ExpressionUUID->"4d294e50-7e85-4155-addd-e21946f7dcea"],
Cell[35773, 1042, 242, 3, 42, "Output",ExpressionUUID->"77fb47e6-c5ed-4a85-b511-ea8858fe01ac"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> toaddtoArxiv/all_coefficients.m <==
SOL = {{J00 -> ((30*b1[s1]*D1[s1]*(6*s2*b1[s2]*D1[s2]*H[s2] - 
            (2*s2 + (s^2 - s1^2 + s2^2)*H[s2]*R[s2])*Tv[s2]))/s2 + 
         (dtTpsi[s2]*(3*s^4 + 2*s^2*(s1^2 - 3*s2^2) + 3*(s1^2 - s2^2)^2 - 
             2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*Tv[s1] + 
           4*s1^2*(-15*b1[s2]*D1[s2]*H[s2]*(1 + (s1 - COSTHETA*s2)*H[s1]*
                R[s1])*Tv[s1] - (-3 + fevo[s2])*H[s2]^2*(s^2 - 3*
                (s1 - COSTHETA*s2)^2 + s^2*(s1 - COSTHETA*s2)*H[s1]*R[s1])*
              Tv[s1]*Tv[s2] + (-((s^2 - 3*(-(COSTHETA*s1) + s2)^2)*
                 dtTpsi[s1]) + 3*(1 + 2*COSTHETA^2)*Tv[s1] - (s^2 - 
                 3*(-(COSTHETA*s1) + s2)^2)*(-3 + fevo[s1])*H[s1]^2*Tv[s1] + 
               H[s1]*(-((s^2 - 3*(-(COSTHETA*s1) + s2)^2)*(-1 + R[s1] + 
                    5*sb[s1])*Tpsi[s1]) + 3*(s1 + 2*COSTHETA^2*s1 - 
                   3*COSTHETA*s2)*R[s1]*Tv[s1]))*Tv[s2] + 
             H[s2]*(-((s^2 - 3*(s1 - COSTHETA*s2)^2 + s^2*(s1 - COSTHETA*s2)*
                   H[s1]*R[s1])*(-1 + R[s2] + 5*sb[s2])*Tpsi[s2]*Tv[s1]) + 
               R[s2]*(s^2*(COSTHETA*s1 - s2)*dtTpsi[s1] + 3*(-3*COSTHETA*s1 + 
                   s2 + 2*COSTHETA^2*s2)*Tv[s1] + s^2*(COSTHETA*s1 - s2)*
                  (-3 + fevo[s1])*H[s1]^2*Tv[s1] + H[s1]*(s^2*(COSTHETA*s1 - 
                     s2)*(-1 + R[s1] + 5*sb[s1])*Tpsi[s1] + (3*s1*s2 + 
                     3*COSTHETA^2*s1*s2 + COSTHETA*(s^2 - 3*(s1^2 + s2^2)))*
                    R[s1]*Tv[s1]))*Tv[s2])))/(s1^2*H[s1]))/(180*H[s2]), 
      J02 -> (2*s^2*dtTpsi[s2]*(3*s^4 + 2*s^2*(s1^2 - 3*s2^2) + 
           3*(s1^2 - s2^2)^2 - 2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*
          Tv[s1] - 21*b1[s2]*D1[s2]*H[s2]*(-3*s^4 - 2*s^2*(s1^2 - 3*s2^2) - 
           3*(s1^2 - s2^2)^2 + 2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*
          Tv[s1] + 4*s1^2*(-2*s^2*(-3 + fevo[s2])*H[s2]^2*
            (s^2 - 3*(s1 - COSTHETA*s2)^2 + s^2*(s1 - COSTHETA*s2)*H[s1]*
              R[s1])*Tv[s1]*Tv[s2] + (-2*s^2*(s^2 - 3*(-(COSTHETA*s1) + s2)^
                 2)*dtTpsi[s1] - 21*(s^2 - 3*(-(COSTHETA*s1) + s2)^2)*b1[s1]*
              D1[s1]*H[s1] + 2*s^4*H[s1]*Tpsi[s1] - 6*COSTHETA^2*s^2*s1^2*
              H[s1]*Tpsi[s1] + 12*COSTHETA*s^2*s1*s2*H[s1]*Tpsi[s1] - 
             6*s^2*s2^2*H[s1]*Tpsi[s1] - 2*s^4*H[s1]*R[s1]*Tpsi[s1] + 
             6*COSTHETA^2*s^2*s1^2*H[s1]*R[s1]*Tpsi[s1] - 12*COSTHETA*s^2*s1*
              s2*H[s1]*R[s1]*Tpsi[s1] + 6*s^2*s2^2*H[s1]*R[s1]*Tpsi[s1] - 
             10*s^4*H[s1]*sb[s1]*Tpsi[s1] + 30*COSTHETA^2*s^2*s1^2*H[s1]*
              sb[s1]*Tpsi[s1] - 60*COSTHETA*s^2*s1*s2*H[s1]*sb[s1]*Tpsi[s1] + 
             30*s^2*s2^2*H[s1]*sb[s1]*Tpsi[s1] + 6*s^2*Tv[s1] + 
             12*COSTHETA^2*s^2*Tv[s1] - 9*s1^2*Tv[s1] - 45*COSTHETA^2*s1^2*
              Tv[s1] + 72*COSTHETA*s1*s2*Tv[s1] + 36*COSTHETA^3*s1*s2*
              Tv[s1] - 9*s2^2*Tv[s1] - 45*COSTHETA^2*s2^2*Tv[s1] + 
             6*s^4*H[s1]^2*Tv[s1] - 18*COSTHETA^2*s^2*s1^2*H[s1]^2*Tv[s1] + 
             36*COSTHETA*s^2*s1*s2*H[s1]^2*Tv[s1] - 18*s^2*s2^2*H[s1]^2*
              Tv[s1] - 2*s^4*fevo[s1]*H[s1]^2*Tv[s1] + 6*COSTHETA^2*s^2*s1^2*
              fevo[s1]*H[s1]^2*Tv[s1] - 12*COSTHETA*s^2*s1*s2*fevo[s1]*
              H[s1]^2*Tv[s1] + 6*s^2*s2^2*fevo[s1]*H[s1]^2*Tv[s1] + 
             6*s^2*s1*H[s1]*R[s1]*Tv[s1] + 12*COSTHETA^2*s^2*s1*H[s1]*R[s1]*
              Tv[s1] - 9*COSTHETA^2*s1^3*H[s1]*R[s1]*Tv[s1] - 
             18*COSTHETA*s^2*s2*H[s1]*R[s1]*Tv[s1] + 18*COSTHETA*s1^2*s2*
              H[s1]*R[s1]*Tv[s1] + 9*COSTHETA^3*s1^2*s2*H[s1]*R[s1]*Tv[s1] - 
             9*s1*s2^2*H[s1]*R[s1]*Tv[s1] - 18*COSTHETA^2*s1*s2^2*H[s1]*R[s1]*
              Tv[s1] + 9*COSTHETA*s2^3*H[s1]*R[s1]*Tv[s1])*Tv[s2] + 
           H[s2]*(-2*s^2*(s^2 - 3*(s1 - COSTHETA*s2)^2 + s^2*
                (s1 - COSTHETA*s2)*H[s1]*R[s1])*(-1 + R[s2] + 5*sb[s2])*
              Tpsi[s2]*Tv[s1] + R[s2]*(2*s^4*(COSTHETA*s1 - s2)*dtTpsi[s1] + 
               21*s^2*(COSTHETA*s1 - s2)*b1[s1]*D1[s1]*H[s1] - 2*COSTHETA*s^4*
                s1*H[s1]*Tpsi[s1] + 2*s^4*s2*H[s1]*Tpsi[s1] + 2*COSTHETA*s^4*
                s1*H[s1]*R[s1]*Tpsi[s1] - 2*s^4*s2*H[s1]*R[s1]*Tpsi[s1] + 10*
                COSTHETA*s^4*s1*H[s1]*sb[s1]*Tpsi[s1] - 10*s^4*s2*H[s1]*
                sb[s1]*Tpsi[s1] - 18*COSTHETA*s^2*s1*Tv[s1] + 9*COSTHETA*s1^3*
                Tv[s1] + 6*s^2*s2*Tv[s1] + 12*COSTHETA^2*s^2*s2*Tv[s1] - 9*
                s1^2*s2*Tv[s1] - 18*COSTHETA^2*s1^2*s2*Tv[s1] + 18*COSTHETA*
                s1*s2^2*Tv[s1] + 9*COSTHETA^3*s1*s2^2*Tv[s1] - 9*COSTHETA^2*
                s2^3*Tv[s1] - 6*COSTHETA*s^4*s1*H[s1]^2*Tv[s1] + 6*s^4*s2*
                H[s1]^2*Tv[s1] + 2*COSTHETA*s^4*s1*fevo[s1]*H[s1]^2*Tv[s1] - 
               2*s^4*s2*fevo[s1]*H[s1]^2*Tv[s1] + 2*COSTHETA*s^4*H[s1]*R[s1]*
                Tv[s1] - 6*COSTHETA*s^2*s1^2*H[s1]*R[s1]*Tv[s1] + 6*s^2*s1*s2*
                H[s1]*R[s1]*Tv[s1] + 6*COSTHETA^2*s^2*s1*s2*H[s1]*R[s1]*
                Tv[s1] - 6*COSTHETA*s^2*s2^2*H[s1]*R[s1]*Tv[s1])*Tv[s2])))/
        (252*s^2*s1^2*H[s1]*H[s2]), 
      J04 -> (-4*s^4*s2^2*dtTpsi[s2]*(-3*s^4 - 2*s^2*(s1^2 - 3*s2^2) - 
           3*(s1^2 - s2^2)^2 + 2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*
          Tv[s1] - 4*s^4*s2^2*(-3 + fevo[s2])*H[s2]^2*
          (-3*s^4 - 2*s^2*(s1^2 - 3*s2^2) - 3*(s1^2 - s2^2)^2 + 
           2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*Tv[s1]*Tv[s2] + 
         (4*s^4*s1^2*(3*s^4 + 3*(s1^2 - s2^2)^2 + s^2*(-6*s1^2 + 2*s2^2))*
            dtTpsi[s1] + 3*(3*s^8 + 35*(s1^2 - s2^2)^4 + 
             4*s^6*(s1^2 + s2^2) - 60*s^2*(s1^2 - s2^2)^2*(s1^2 + s2^2) + 
             6*s^4*(3*s1^4 + 2*s1^2*s2^2 + 3*s2^4))*Tv[s1] + 
           4*s^4*s1^2*(3*s^4 + 3*(s1^2 - s2^2)^2 + s^2*(-6*s1^2 + 2*s2^2))*
            (-3 + fevo[s1])*H[s1]^2*Tv[s1] + 2*s^2*s1*H[s1]*
            (2*s^2*s1*(3*s^4 + 3*(s1^2 - s2^2)^2 + s^2*(-6*s1^2 + 2*s2^2))*
              (-1 + R[s1] + 5*sb[s1])*Tpsi[s1] - 3*(s^6 + 5*(s1^2 - s2^2)^3 + 
               s^4*(3*s1^2 + s2^2) + s^2*(-9*s1^4 + 6*s1^2*s2^2 + 3*s2^4))*
              R[s1]*Tv[s1]))*Tv[s2] - 2*s^2*s2*H[s2]*
          (2*s^2*s2*(-3*s^4 - 2*s^2*(s1^2 - 3*s2^2) - 3*(s1^2 - s2^2)^2 + 
             2*s^2*s1*(s^2 + s1^2 - s2^2)*H[s1]*R[s1])*(-1 + R[s2] + 
             5*sb[s2])*Tpsi[s2]*Tv[s1] + R[s2]*(4*s^4*s1^2*(s^2 - s1^2 + s2^
                2)*dtTpsi[s1] + 3*(s^6 - 5*(s1^2 - s2^2)^3 + s^4*
                (s1^2 + 3*s2^2) + 3*s^2*(s1^4 + 2*s1^2*s2^2 - 3*s2^4))*
              Tv[s1] + 4*s^4*s1^2*(s^2 - s1^2 + s2^2)*(-3 + fevo[s1])*H[s1]^2*
              Tv[s1] + 2*s^2*s1*H[s1]*(2*s^2*s1*(s^2 - s1^2 + s2^2)*
                (-1 + R[s1] + 5*sb[s1])*Tpsi[s1] - (s^4 - 3*(s1^2 - s2^2)^2 + 
                 2*s^2*(s1^2 + s2^2))*R[s1]*Tv[s1]))*Tv[s2]))/
        (1680*s^4*s1^2*s2^2*H[s1]*H[s2]), 
      J20 -> (s^2*(-(dtTpsi[s2]*Tv[s1]) - s1*dtTpsi[s2]*H[s1]*R[s1]*Tv[s1] + 
          COSTHETA*s2*dtTpsi[s2]*H[s1]*R[s1]*Tv[s1] + H[s2]*Tpsi[s2]*Tv[s1] + 
          s1*H[s1]*H[s2]*R[s1]*Tpsi[s2]*Tv[s1] - COSTHETA*s2*H[s1]*H[s2]*
           R[s1]*Tpsi[s2]*Tv[s1] - H[s2]*R[s2]*Tpsi[s2]*Tv[s1] - 
          s1*H[s1]*H[s2]*R[s1]*R[s2]*Tpsi[s2]*Tv[s1] + COSTHETA*s2*H[s1]*
           H[s2]*R[s1]*R[s2]*Tpsi[s2]*Tv[s1] - 5*H[s2]*sb[s2]*Tpsi[s2]*
           Tv[s1] - 5*s1*H[s1]*H[s2]*R[s1]*sb[s2]*Tpsi[s2]*Tv[s1] + 
          5*COSTHETA*s2*H[s1]*H[s2]*R[s1]*sb[s2]*Tpsi[s2]*Tv[s1] + 
          3*b1[s2]*D1[s2]*H[s2]*(dtTpsi[s1] + H[s1]*((-1 + R[s1] + 5*sb[s1])*
               Tpsi[s1] + (-3 + fevo[s1])*H[s1]*Tv[s1])) - 
          dtTpsi[s1]*Tv[s2] + COSTHETA*s1*dtTpsi[s1]*H[s2]*R[s2]*Tv[s2] - 
          s2*dtTpsi[s1]*H[s2]*R[s2]*Tv[s2] + H[s1]*Tpsi[s1]*Tv[s2] - 
          H[s1]*R[s1]*Tpsi[s1]*Tv[s2] - COSTHETA*s1*H[s1]*H[s2]*R[s2]*
           Tpsi[s1]*Tv[s2] + s2*H[s1]*H[s2]*R[s2]*Tpsi[s1]*Tv[s2] + 
          COSTHETA*s1*H[s1]*H[s2]*R[s1]*R[s2]*Tpsi[s1]*Tv[s2] - 
          s2*H[s1]*H[s2]*R[s1]*R[s2]*Tpsi[s1]*Tv[s2] - 5*H[s1]*sb[s1]*
           Tpsi[s1]*Tv[s2] + 5*COSTHETA*s1*H[s1]*H[s2]*R[s2]*sb[s1]*Tpsi[s1]*
           Tv[s2] - 5*s2*H[s1]*H[s2]*R[s2]*sb[s1]*Tpsi[s1]*Tv[s2] + 
          3*H[s1]^2*Tv[s1]*Tv[s2] - fevo[s1]*H[s1]^2*Tv[s1]*Tv[s2] + 
          3*H[s2]^2*Tv[s1]*Tv[s2] - fevo[s2]*H[s2]^2*Tv[s1]*Tv[s2] + 
          3*s1*H[s1]*H[s2]^2*R[s1]*Tv[s1]*Tv[s2] - 3*COSTHETA*s2*H[s1]*
           H[s2]^2*R[s1]*Tv[s1]*Tv[s2] - s1*fevo[s2]*H[s1]*H[s2]^2*R[s1]*
           Tv[s1]*Tv[s2] + COSTHETA*s2*fevo[s2]*H[s1]*H[s2]^2*R[s1]*Tv[s1]*
           Tv[s2] - 3*COSTHETA*s1*H[s1]^2*H[s2]*R[s2]*Tv[s1]*Tv[s2] + 
          3*s2*H[s1]^2*H[s2]*R[s2]*Tv[s1]*Tv[s2] + COSTHETA*s1*fevo[s1]*
           H[s1]^2*H[s2]*R[s2]*Tv[s1]*Tv[s2] - s2*fevo[s1]*H[s1]^2*H[s2]*
           R[s2]*Tv[s1]*Tv[s2] + COSTHETA*H[s1]*H[s2]*R[s1]*R[s2]*Tv[s1]*
           Tv[s2] + 3*b1[s1]*D1[s1]*H[s1]*(dtTpsi[s2] + 
            H[s2]*((-1 + R[s2] + 5*sb[s2])*Tpsi[s2] + (-3 + fevo[s2])*H[s2]*
               Tv[s2]))))/(3*H[s1]*H[s2]), 
      J40 -> (s^4*(dtTpsi[s1] + H[s1]*((-1 + R[s1] + 5*sb[s1])*Tpsi[s1] + 
            (-3 + fevo[s1])*H[s1]*Tv[s1]))*(dtTpsi[s2] + 
          H[s2]*((-1 + R[s2] + 5*sb[s2])*Tpsi[s2] + (-3 + fevo[s2])*H[s2]*
             Tv[s2])))/(H[s1]*H[s2]), J40s1 -> 
       -(H0*s1^4*(H0*(2*f0 - 3*OmegaM0)*s2*R[s2] + 2*f0*(-2 + 5*sb[s2]))*
          (dtTpsi[s1] + H[s1]*((-1 + R[s1] + 5*sb[s1])*Tpsi[s1] + 
             (-3 + fevo[s1])*H[s1]*Tv[s1])))/(2*s2*H[s1]), 
      J31s1 -> (H0*s1^2*(3*b1[s1]*D1[s1]*H[s1]*(H0*(-2*f0 + 3*OmegaM0)*s2*
             R[s2] + 2*f0*(2 - 5*sb[s2])) + 2*COSTHETA*f0*s1*s2*dtTpsi[s1]*
           (2 + R[s2] - 5*sb[s2]) - 4*COSTHETA*f0*s1*s2*H[s1]*Tpsi[s1] + 
          4*COSTHETA*f0*s1*s2*H[s1]*R[s1]*Tpsi[s1] - 2*COSTHETA*f0*s1*s2*
           H[s1]*R[s2]*Tpsi[s1] + 2*COSTHETA*f0*s1*s2*H[s1]*R[s1]*R[s2]*
           Tpsi[s1] + 20*COSTHETA*f0*s1*s2*H[s1]*sb[s1]*Tpsi[s1] + 
          10*COSTHETA*f0*s1*s2*H[s1]*R[s2]*sb[s1]*Tpsi[s1] + 
          10*COSTHETA*f0*s1*s2*H[s1]*sb[s2]*Tpsi[s1] - 10*COSTHETA*f0*s1*s2*
           H[s1]*R[s1]*sb[s2]*Tpsi[s1] - 50*COSTHETA*f0*s1*s2*H[s1]*sb[s1]*
           sb[s2]*Tpsi[s1] - 4*f0*Tv[s1] - 12*COSTHETA*f0*s1*s2*H[s1]^2*
           Tv[s1] + 4*COSTHETA*f0*s1*s2*fevo[s1]*H[s1]^2*Tv[s1] - 
          4*f0*s1*H[s1]*R[s1]*Tv[s1] + 4*COSTHETA*f0*s2*H[s1]*R[s1]*Tv[s1] + 
          2*f0*H0*s2*R[s2]*Tv[s1] - 3*H0*OmegaM0*s2*R[s2]*Tv[s1] - 
          6*COSTHETA*f0*s1*s2*H[s1]^2*R[s2]*Tv[s1] + 2*COSTHETA*f0*s1*s2*
           fevo[s1]*H[s1]^2*R[s2]*Tv[s1] + 2*COSTHETA*f0*s2*H[s1]*R[s1]*R[s2]*
           Tv[s1] + 2*f0*H0*s1*s2*H[s1]*R[s1]*R[s2]*Tv[s1] - 
          3*H0*OmegaM0*s1*s2*H[s1]*R[s1]*R[s2]*Tv[s1] + 10*f0*sb[s2]*Tv[s1] + 
          30*COSTHETA*f0*s1*s2*H[s1]^2*sb[s2]*Tv[s1] - 10*COSTHETA*f0*s1*s2*
           fevo[s1]*H[s1]^2*sb[s2]*Tv[s1] + 10*f0*s1*H[s1]*R[s1]*sb[s2]*
           Tv[s1] - 10*COSTHETA*f0*s2*H[s1]*R[s1]*sb[s2]*Tv[s1]))/
        (2*s2*H[s1]), J11s1 -> 
       (H0*s1*(b1[s1]*D1[s1]*H[s1]*((10*COSTHETA*f0 + H0*(2*f0 - 3*OmegaM0)*
               s1)*s2*R[s2] + 2*f0*(s1 - 5*COSTHETA*s2)*(-2 + 5*sb[s2])) - 
          ((6*COSTHETA*f0 + 2*f0*H0*s1 - 3*H0*OmegaM0*s1)*s2*R[s2] + 
            2*COSTHETA*f0*s1*s2*H[s1]*R[s1]*(2 + R[s2] - 5*sb[s2]) + 
            2*f0*(s1 - 3*COSTHETA*s2)*(-2 + 5*sb[s2]))*Tv[s1]))/
        (10*s2*H[s1]), J13s1 -> 
       (H0*s1*(s1*b1[s1]*D1[s1]*H[s1]*(H0*(2*f0 - 3*OmegaM0)*s2*R[s2] + 
            2*f0*(-2 + 5*sb[s2])) + ((4*COSTHETA*f0 - 2*f0*H0*s1 + 
              3*H0*OmegaM0*s1)*s2*R[s2] - 2*COSTHETA*f0*s1*s2*H[s1]*R[s1]*
             (2 + R[s2] - 5*sb[s2]) - 2*f0*(s1 + 2*COSTHETA*s2)*
             (-2 + 5*sb[s2]))*Tv[s1]))/(10*s2*H[s1]), 
      J40s2 -> -(H0*s2^4*(H0*(2*f0 - 3*OmegaM0)*s1*R[s1] + 
           2*f0*(-2 + 5*sb[s1]))*(dtTpsi[s2] + 
           H[s2]*((-1 + R[s2] + 5*sb[s2])*Tpsi[s2] + (-3 + fevo[s2])*H[s2]*
              Tv[s2])))/(2*s1*H[s2]), J31s2 -> 
       (H0*s2^2*(3*b1[s2]*D1[s2]*H[s2]*(H0*(-2*f0 + 3*OmegaM0)*s1*R[s1] + 
            2*f0*(2 - 5*sb[s1])) + 2*COSTHETA*f0*s1*s2*dtTpsi[s2]*
           (2 + R[s1] - 5*sb[s1]) - 4*COSTHETA*f0*s1*s2*H[s2]*Tpsi[s2] - 
          2*COSTHETA*f0*s1*s2*H[s2]*R[s1]*Tpsi[s2] + 4*COSTHETA*f0*s1*s2*
           H[s2]*R[s2]*Tpsi[s2] + 2*COSTHETA*f0*s1*s2*H[s2]*R[s1]*R[s2]*
           Tpsi[s2] + 10*COSTHETA*f0*s1*s2*H[s2]*sb[s1]*Tpsi[s2] - 
          10*COSTHETA*f0*s1*s2*H[s2]*R[s2]*sb[s1]*Tpsi[s2] + 
          20*COSTHETA*f0*s1*s2*H[s2]*sb[s2]*Tpsi[s2] + 10*COSTHETA*f0*s1*s2*
           H[s2]*R[s1]*sb[s2]*Tpsi[s2] - 50*COSTHETA*f0*s1*s2*H[s2]*sb[s1]*
           sb[s2]*Tpsi[s2] - 4*f0*Tv[s2] - 12*COSTHETA*f0*s1*s2*H[s2]^2*
           Tv[s2] + 4*COSTHETA*f0*s1*s2*fevo[s2]*H[s2]^2*Tv[s2] + 
          2*f0*H0*s1*R[s1]*Tv[s2] - 3*H0*OmegaM0*s1*R[s1]*Tv[s2] - 
          6*COSTHETA*f0*s1*s2*H[s2]^2*R[s1]*Tv[s2] + 2*COSTHETA*f0*s1*s2*
           fevo[s2]*H[s2]^2*R[s1]*Tv[s2] + 4*COSTHETA*f0*s1*H[s2]*R[s2]*
           Tv[s2] - 4*f0*s2*H[s2]*R[s2]*Tv[s2] + 2*COSTHETA*f0*s1*H[s2]*R[s1]*
           R[s2]*Tv[s2] + 2*f0*H0*s1*s2*H[s2]*R[s1]*R[s2]*Tv[s2] - 
          3*H0*OmegaM0*s1*s2*H[s2]*R[s1]*R[s2]*Tv[s2] + 10*f0*sb[s1]*Tv[s2] + 
          30*COSTHETA*f0*s1*s2*H[s2]^2*sb[s1]*Tv[s2] - 10*COSTHETA*f0*s1*s2*
           fevo[s2]*H[s2]^2*sb[s1]*Tv[s2] - 10*COSTHETA*f0*s1*H[s2]*R[s2]*
           sb[s1]*Tv[s2] + 10*f0*s2*H[s2]*R[s2]*sb[s1]*Tv[s2]))/(2*s1*H[s2]), 
      J11s2 -> (H0*(b1[s2]*D1[s2]*H[s2]*(s1*s2*(10*COSTHETA*f0 + 
              H0*(2*f0 - 3*OmegaM0)*s2)*R[s1] + f0*(5*s^2 - 5*s1^2 - 3*s2^2)*
             (-2 + 5*sb[s1])) - s2*(s1*R[s1]*(6*COSTHETA*f0 + 2*f0*H0*s2 - 
              3*H0*OmegaM0*s2 + 2*COSTHETA*f0*s2*H[s2]*R[s2]) - 
            2*f0*(3*COSTHETA*s1 - s2 + COSTHETA*s1*s2*H[s2]*R[s2])*
             (-2 + 5*sb[s1]))*Tv[s2]))/(10*s1*H[s2]), 
      J13s2 -> (H0*s2*(s2*b1[s2]*D1[s2]*H[s2]*(H0*(2*f0 - 3*OmegaM0)*s1*
             R[s1] + 2*f0*(-2 + 5*sb[s1])) + 
          (s1*R[s1]*(4*COSTHETA*f0 - 2*f0*H0*s2 + 3*H0*OmegaM0*s2 - 
              2*COSTHETA*f0*s2*H[s2]*R[s2]) + 2*f0*(-2*COSTHETA*s1 - s2 + 
              COSTHETA*s1*s2*H[s2]*R[s2])*(-2 + 5*sb[s1]))*Tv[s2]))/
        (10*s1*H[s2]), sigma2 -> (COSTHETA*f0^2*H0^2*(2 + R[s1] - 5*sb[s1])*
         (2 + R[s2] - 5*sb[s2]))/3, sigma4 -> 
       (H0^2*(H0*(2*f0 - 3*OmegaM0)*s1*R[s1] + 2*f0*(-2 + 5*sb[s1]))*
         (H0*(2*f0 - 3*OmegaM0)*s2*R[s2] + 2*f0*(-2 + 5*sb[s2])))/(4*s1*s2), 
      J00chi -> (chi1^2*chi2^2*(-1 + COSTHETA^2)*(-8*chi1^2*COSTHETA - 
          8*chi2^2*COSTHETA + chi1*chi2*(7 + 9*COSTHETA^2))*(chi1 - s1)*
         (chi2 - s2)*(-2 + 5*sb[s1])*(-2 + 5*sb[s2])*Tpsi[chi1]*Tpsi[chi2])/
        (3*(chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)^2), 
      J02chi -> (-2*chi1^2*chi2^2*(-1 + COSTHETA^2)*(4*chi1^2*COSTHETA + 
          4*chi2^2*COSTHETA - chi1*chi2*(5 + 3*COSTHETA^2))*(chi1 - s1)*
         (chi2 - s2)*(-2 + 5*sb[s1])*(-2 + 5*sb[s2])*Tpsi[chi1]*Tpsi[chi2])/
        (3*(chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)^2), 
      J40chi -> 4*(chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)^2*
        (s1*dtTpsi[chi1]*R[s1] + (2 - 5*sb[s1])*Tpsi[chi1])*
        (s2*dtTpsi[chi2]*R[s2] + (2 - 5*sb[s2])*Tpsi[chi2]), 
      J31chi -> 4*COSTHETA*(chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)*
        (chi2*(chi1 - s1)*s2*dtTpsi[chi2]*R[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
         (-2 + 5*sb[s2])*(chi1*s1*(chi2 - s2)*dtTpsi[chi1]*R[s1] - 
           (chi1*chi2 - s1*s2)*(-2 + 5*sb[s1])*Tpsi[chi1])*Tpsi[chi2]), 
      J22chi -> chi1*chi2*(2*chi2*(-1 + COSTHETA^2)*(chi1 - s1)*s2*
          dtTpsi[chi2]*R[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
         ((-2 + 5*sb[s2])*(2*chi1*(chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)^2*
             (-1 + COSTHETA^2)*s1*(chi2 - s2)*dtTpsi[chi1]*R[s1] + 
            (2*chi1^5*(chi2*(-1 + 5*COSTHETA^2) + 2*s2 - 6*COSTHETA^2*s2) + 
              2*chi2^4*s1*(chi2*(2 - 6*COSTHETA^2) + (-3 + 7*COSTHETA^2)*
                 s2) + chi1^2*chi2^2*(-32*chi2^2*COSTHETA + 
                (23 + 14*COSTHETA^2 + 11*COSTHETA^4)*s1*s2 - 
                chi2*(3 + COSTHETA^2)*(3*(3 + COSTHETA^2)*s1 - 8*COSTHETA*
                   s2)) + 2*chi1*chi2^3*(chi2^2*(-1 + 5*COSTHETA^2) - 
                8*COSTHETA*(1 + COSTHETA^2)*s1*s2 + 2*chi2*(6*COSTHETA*s1 + 
                  2*COSTHETA^3*s1 + s2 - 3*COSTHETA^2*s2)) - chi1^3*chi2*(
                chi2^2*(-31 - 22*COSTHETA^2 + 5*COSTHETA^4) + 16*COSTHETA*
                 (1 + COSTHETA^2)*s1*s2 + chi2*(3 + COSTHETA^2)*
                 (-8*COSTHETA*s1 + 9*s2 + 3*COSTHETA^2*s2)) + 
              chi1^4*(-32*chi2^2*COSTHETA + 2*(-3 + 7*COSTHETA^2)*s1*s2 + 
                4*chi2*(s1 - 3*COSTHETA^2*s1 + 2*COSTHETA*(3 + COSTHETA^2)*
                   s2)))*(-2 + 5*sb[s1])*Tpsi[chi1])*Tpsi[chi2])/
          (chi1^2 + chi2^2 - 2*chi1*chi2*COSTHETA)^2), 
      J31chi1 -> 2*chi1^2*COSTHETA*f0*H0*s1*(2 + R[s2] - 5*sb[s2])*
        (chi1*dtTpsi[chi1]*R[s1] + (2 - 5*sb[s1])*Tpsi[chi1]), 
      J40chi1 -> -((chi1^4*H0*(H0*(2*f0 - 3*OmegaM0)*s2*R[s2] + 
           2*f0*(-2 + 5*sb[s2]))*(s1*dtTpsi[chi1]*R[s1] + 
           (2 - 5*sb[s1])*Tpsi[chi1]))/s2), J31chi2 -> 
       2*chi2^2*COSTHETA*f0*H0*s2*(2 + R[s1] - 5*sb[s1])*
        (chi2*dtTpsi[chi2]*R[s2] + (2 - 5*sb[s2])*Tpsi[chi2]), 
      J40chi2 -> -((chi2^4*H0*(H0*(2*f0 - 3*OmegaM0)*s1*R[s1] + 
           2*f0*(-2 + 5*sb[s1]))*(s2*dtTpsi[chi2]*R[s2] + 
           (2 - 5*sb[s2])*Tpsi[chi2]))/s1), J00s1chi2 -> 
       (s1*(2*chi2^2*COSTHETA - chi2*(3 + COSTHETA^2)*s1 + 2*COSTHETA*s1^2)*
          (chi2 - s2)*dtTpsi[s1]*(-2 + 5*sb[s2])*Tpsi[chi2] + 
         30*COSTHETA*s1*(chi2 - s2)*b1[s1]*D1[s1]*H[s1]*(-2 + 5*sb[s2])*
          Tpsi[chi2] + 4*chi2^3*COSTHETA*s1*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
         6*chi2^2*s1^2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 2*chi2^2*COSTHETA^2*s1^2*
          H[s1]*Tpsi[chi2]*Tpsi[s1] + 4*chi2*COSTHETA*s1^3*H[s1]*Tpsi[chi2]*
          Tpsi[s1] - 4*chi2^2*COSTHETA*s1*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] + 
         6*chi2*s1^2*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] + 2*chi2*COSTHETA^2*s1^2*s2*
          H[s1]*Tpsi[chi2]*Tpsi[s1] - 4*COSTHETA*s1^3*s2*H[s1]*Tpsi[chi2]*
          Tpsi[s1] - 4*chi2^3*COSTHETA*s1*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         6*chi2^2*s1^2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         2*chi2^2*COSTHETA^2*s1^2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         4*chi2*COSTHETA*s1^3*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         4*chi2^2*COSTHETA*s1*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         6*chi2*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         2*chi2*COSTHETA^2*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         4*COSTHETA*s1^3*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^3*COSTHETA*s1*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         30*chi2^2*s1^2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         10*chi2^2*COSTHETA^2*s1^2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2*COSTHETA*s1^3*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2^2*COSTHETA*s1*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         30*chi2*s1^2*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         10*chi2*COSTHETA^2*s1^2*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         20*COSTHETA*s1^3*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         10*chi2^3*COSTHETA*s1*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         15*chi2^2*s1^2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         5*chi2^2*COSTHETA^2*s1^2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         10*chi2*COSTHETA*s1^3*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         10*chi2^2*COSTHETA*s1*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         15*chi2*s1^2*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         5*chi2*COSTHETA^2*s1^2*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         10*COSTHETA*s1^3*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         10*chi2^3*COSTHETA*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         15*chi2^2*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         5*chi2^2*COSTHETA^2*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         10*chi2*COSTHETA*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         10*chi2^2*COSTHETA*s1*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         15*chi2*s1^2*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         5*chi2*COSTHETA^2*s1^2*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         10*COSTHETA*s1^3*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         50*chi2^3*COSTHETA*s1*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         75*chi2^2*s1^2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         25*chi2^2*COSTHETA^2*s1^2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         50*chi2*COSTHETA*s1^3*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*chi2^2*COSTHETA*s1*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         75*chi2*s1^2*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         25*chi2*COSTHETA^2*s1^2*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*COSTHETA*s1^3*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         2*chi2^2*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 6*chi2^2*COSTHETA^2*s2*
          dtTpsi[chi2]*R[s2]*Tv[s1] - 8*chi2*COSTHETA*s1*s2*dtTpsi[chi2]*
          R[s2]*Tv[s1] + 4*s1^2*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 
         2*chi2^3*COSTHETA*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         2*chi2^2*s1*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         4*chi2^2*COSTHETA^2*s1*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         6*chi2*COSTHETA*s1^2*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         2*s1^3*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         8*chi2^2*Tpsi[chi2]*Tv[s1] - 24*chi2^2*COSTHETA^2*Tpsi[chi2]*
          Tv[s1] + 20*chi2*COSTHETA*s1*Tpsi[chi2]*Tv[s1] + 
         8*s1^2*Tpsi[chi2]*Tv[s1] - 12*chi2*s2*Tpsi[chi2]*Tv[s1] + 
         36*chi2*COSTHETA^2*s2*Tpsi[chi2]*Tv[s1] - 36*COSTHETA*s1*s2*
          Tpsi[chi2]*Tv[s1] + 12*chi2^3*COSTHETA*s1*H[s1]^2*Tpsi[chi2]*
          Tv[s1] - 18*chi2^2*s1^2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         6*chi2^2*COSTHETA^2*s1^2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         12*chi2*COSTHETA*s1^3*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         12*chi2^2*COSTHETA*s1*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         18*chi2*s1^2*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 6*chi2*COSTHETA^2*s1^2*
          s2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 12*COSTHETA*s1^3*s2*H[s1]^2*
          Tpsi[chi2]*Tv[s1] - 4*chi2^3*COSTHETA*s1*fevo[s1]*H[s1]^2*
          Tpsi[chi2]*Tv[s1] + 6*chi2^2*s1^2*fevo[s1]*H[s1]^2*Tpsi[chi2]*
          Tv[s1] + 2*chi2^2*COSTHETA^2*s1^2*fevo[s1]*H[s1]^2*Tpsi[chi2]*
          Tv[s1] - 4*chi2*COSTHETA*s1^3*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         4*chi2^2*COSTHETA*s1*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         6*chi2*s1^2*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         2*chi2*COSTHETA^2*s1^2*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         4*COSTHETA*s1^3*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         8*chi2^2*s1*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 24*chi2^2*COSTHETA^2*s1*
          H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 20*chi2*COSTHETA*s1^2*H[s1]*R[s1]*
          Tpsi[chi2]*Tv[s1] - 4*s1^3*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 
         4*chi2^2*COSTHETA*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 
         12*chi2*s1*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 16*chi2*COSTHETA^2*s1*
          s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 8*COSTHETA*s1^2*s2*H[s1]*R[s1]*
          Tpsi[chi2]*Tv[s1] - 20*chi2^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         60*chi2^2*COSTHETA^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         50*chi2*COSTHETA*s1*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         20*s1^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 30*chi2*s2*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 90*chi2*COSTHETA^2*s2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         90*COSTHETA*s1*s2*sb[s2]*Tpsi[chi2]*Tv[s1] - 30*chi2^3*COSTHETA*s1*
          H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 45*chi2^2*s1^2*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] + 15*chi2^2*COSTHETA^2*s1^2*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 30*chi2*COSTHETA*s1^3*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 30*chi2^2*COSTHETA*s1*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 45*chi2*s1^2*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         15*chi2*COSTHETA^2*s1^2*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         30*COSTHETA*s1^3*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         10*chi2^3*COSTHETA*s1*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         15*chi2^2*s1^2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         5*chi2^2*COSTHETA^2*s1^2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         10*chi2*COSTHETA*s1^3*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         10*chi2^2*COSTHETA*s1*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         15*chi2*s1^2*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         5*chi2*COSTHETA^2*s1^2*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 10*COSTHETA*s1^3*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 20*chi2^2*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         60*chi2^2*COSTHETA^2*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         50*chi2*COSTHETA*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         10*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] - 10*chi2^2*COSTHETA*s2*
          H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 30*chi2*s1*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tv[s1] - 40*chi2*COSTHETA^2*s1*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tv[s1] + 20*COSTHETA*s1^2*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tv[s1])/(45*H[s1]), J02s1chi2 -> 
       (2*s1*(2*chi2^4*COSTHETA - chi2^3*(3 + 5*COSTHETA^2)*s1 + 
           2*chi2^2*COSTHETA*(5 + COSTHETA^2)*s1^2 - chi2*(3 + 5*COSTHETA^2)*
            s1^3 + 2*COSTHETA*s1^4)*(chi2 - s2)*dtTpsi[s1]*(-2 + 5*sb[s2])*
          Tpsi[chi2] + 21*s1*(2*chi2^2*COSTHETA - chi2*(3 + COSTHETA^2)*s1 + 
           2*COSTHETA*s1^2)*(chi2 - s2)*b1[s1]*D1[s1]*H[s1]*(-2 + 5*sb[s2])*
          Tpsi[chi2] + 8*chi2^5*COSTHETA*s1*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
         12*chi2^4*s1^2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 20*chi2^4*COSTHETA^2*s1^2*
          H[s1]*Tpsi[chi2]*Tpsi[s1] + 40*chi2^3*COSTHETA*s1^3*H[s1]*
          Tpsi[chi2]*Tpsi[s1] + 8*chi2^3*COSTHETA^3*s1^3*H[s1]*Tpsi[chi2]*
          Tpsi[s1] - 12*chi2^2*s1^4*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^2*COSTHETA^2*s1^4*H[s1]*Tpsi[chi2]*Tpsi[s1] + 
         8*chi2*COSTHETA*s1^5*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
         8*chi2^4*COSTHETA*s1*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] + 
         12*chi2^3*s1^2*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] + 20*chi2^3*COSTHETA^2*
          s1^2*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 40*chi2^2*COSTHETA*s1^3*s2*
          H[s1]*Tpsi[chi2]*Tpsi[s1] - 8*chi2^2*COSTHETA^3*s1^3*s2*H[s1]*
          Tpsi[chi2]*Tpsi[s1] + 12*chi2*s1^4*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2*COSTHETA^2*s1^4*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
         8*COSTHETA*s1^5*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 8*chi2^5*COSTHETA*s1*
          H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 12*chi2^4*s1^2*H[s1]*R[s1]*
          Tpsi[chi2]*Tpsi[s1] + 20*chi2^4*COSTHETA^2*s1^2*H[s1]*R[s1]*
          Tpsi[chi2]*Tpsi[s1] - 40*chi2^3*COSTHETA*s1^3*H[s1]*R[s1]*
          Tpsi[chi2]*Tpsi[s1] - 8*chi2^3*COSTHETA^3*s1^3*H[s1]*R[s1]*
          Tpsi[chi2]*Tpsi[s1] + 12*chi2^2*s1^4*H[s1]*R[s1]*Tpsi[chi2]*
          Tpsi[s1] + 20*chi2^2*COSTHETA^2*s1^4*H[s1]*R[s1]*Tpsi[chi2]*
          Tpsi[s1] - 8*chi2*COSTHETA*s1^5*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         8*chi2^4*COSTHETA*s1*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         12*chi2^3*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^3*COSTHETA^2*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         40*chi2^2*COSTHETA*s1^3*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         8*chi2^2*COSTHETA^3*s1^3*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         12*chi2*s1^4*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2*COSTHETA^2*s1^4*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 
         8*COSTHETA*s1^5*s2*H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] - 
         40*chi2^5*COSTHETA*s1*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         60*chi2^4*s1^2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         100*chi2^4*COSTHETA^2*s1^2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         200*chi2^3*COSTHETA*s1^3*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         40*chi2^3*COSTHETA^3*s1^3*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         60*chi2^2*s1^4*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         100*chi2^2*COSTHETA^2*s1^4*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         40*chi2*COSTHETA*s1^5*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         40*chi2^4*COSTHETA*s1*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         60*chi2^3*s1^2*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         100*chi2^3*COSTHETA^2*s1^2*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         200*chi2^2*COSTHETA*s1^3*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         40*chi2^2*COSTHETA^3*s1^3*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         60*chi2*s1^4*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         100*chi2*COSTHETA^2*s1^4*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] + 
         40*COSTHETA*s1^5*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^5*COSTHETA*s1*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         30*chi2^4*s1^2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         50*chi2^4*COSTHETA^2*s1^2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         100*chi2^3*COSTHETA*s1^3*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^3*COSTHETA^3*s1^3*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         30*chi2^2*s1^4*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         50*chi2^2*COSTHETA^2*s1^4*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2*COSTHETA*s1^5*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2^4*COSTHETA*s1*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         30*chi2^3*s1^2*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*chi2^3*COSTHETA^2*s1^2*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         100*chi2^2*COSTHETA*s1^3*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2^2*COSTHETA^3*s1^3*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         30*chi2*s1^4*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*chi2*COSTHETA^2*s1^4*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*COSTHETA*s1^5*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2^5*COSTHETA*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         30*chi2^4*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*chi2^4*COSTHETA^2*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         100*chi2^3*COSTHETA*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2^3*COSTHETA^3*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         30*chi2^2*s1^4*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         50*chi2^2*COSTHETA^2*s1^4*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         20*chi2*COSTHETA*s1^5*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
         20*chi2^4*COSTHETA*s1*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         30*chi2^3*s1^2*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         50*chi2^3*COSTHETA^2*s1^2*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*
          Tpsi[s1] - 100*chi2^2*COSTHETA*s1^3*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] - 20*chi2^2*COSTHETA^3*s1^3*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tpsi[s1] + 30*chi2*s1^4*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] + 50*chi2*COSTHETA^2*s1^4*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] - 20*COSTHETA*s1^5*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] + 100*chi2^5*COSTHETA*s1*H[s1]*sb[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] - 150*chi2^4*s1^2*H[s1]*sb[s1]*sb[s2]*
          Tpsi[chi2]*Tpsi[s1] - 250*chi2^4*COSTHETA^2*s1^2*H[s1]*sb[s1]*
          sb[s2]*Tpsi[chi2]*Tpsi[s1] + 500*chi2^3*COSTHETA*s1^3*H[s1]*sb[s1]*
          sb[s2]*Tpsi[chi2]*Tpsi[s1] + 100*chi2^3*COSTHETA^3*s1^3*H[s1]*
          sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 150*chi2^2*s1^4*H[s1]*sb[s1]*
          sb[s2]*Tpsi[chi2]*Tpsi[s1] - 250*chi2^2*COSTHETA^2*s1^4*H[s1]*
          sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 100*chi2*COSTHETA*s1^5*H[s1]*
          sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 100*chi2^4*COSTHETA*s1*s2*H[s1]*
          sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 150*chi2^3*s1^2*s2*H[s1]*sb[s1]*
          sb[s2]*Tpsi[chi2]*Tpsi[s1] + 250*chi2^3*COSTHETA^2*s1^2*s2*H[s1]*
          sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 500*chi2^2*COSTHETA*s1^3*s2*
          H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 100*chi2^2*COSTHETA^3*
          s1^3*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         150*chi2*s1^4*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
         250*chi2*COSTHETA^2*s1^4*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*
          Tpsi[s1] - 100*COSTHETA*s1^5*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*
          Tpsi[s1] - 4*chi2^4*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 
         12*chi2^4*COSTHETA^2*s2*dtTpsi[chi2]*R[s2]*Tv[s1] - 
         8*chi2^3*COSTHETA*s1*s2*dtTpsi[chi2]*R[s2]*Tv[s1] - 
         24*chi2^3*COSTHETA^3*s1*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 
         4*chi2^2*s1^2*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 44*chi2^2*COSTHETA^2*
          s1^2*s2*dtTpsi[chi2]*R[s2]*Tv[s1] - 32*chi2*COSTHETA*s1^3*s2*
          dtTpsi[chi2]*R[s2]*Tv[s1] + 8*s1^4*s2*dtTpsi[chi2]*R[s2]*Tv[s1] + 
         4*chi2^5*COSTHETA*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         4*chi2^4*s1*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         16*chi2^4*COSTHETA^2*s1*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         24*chi2^3*COSTHETA*s1^2*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         16*chi2^3*COSTHETA^3*s1^2*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         8*chi2^2*s1^3*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         32*chi2^2*COSTHETA^2*s1^3*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         20*chi2*COSTHETA*s1^4*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
         4*s1^5*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] + 
         16*chi2^4*Tpsi[chi2]*Tv[s1] - 48*chi2^4*COSTHETA^2*Tpsi[chi2]*
          Tv[s1] + 80*chi2^3*COSTHETA*s1*Tpsi[chi2]*Tv[s1] - 
         12*chi2^3*COSTHETA^3*s1*Tpsi[chi2]*Tv[s1] - 58*chi2^2*s1^2*
          Tpsi[chi2]*Tv[s1] + 34*chi2^2*COSTHETA^2*s1^2*Tpsi[chi2]*Tv[s1] - 
         28*chi2*COSTHETA*s1^3*Tpsi[chi2]*Tv[s1] + 16*s1^4*Tpsi[chi2]*
          Tv[s1] - 24*chi2^3*s2*Tpsi[chi2]*Tv[s1] + 72*chi2^3*COSTHETA^2*s2*
          Tpsi[chi2]*Tv[s1] - 96*chi2^2*COSTHETA*s1*s2*Tpsi[chi2]*Tv[s1] - 
         36*chi2^2*COSTHETA^3*s1*s2*Tpsi[chi2]*Tv[s1] + 
         66*chi2*s1^2*s2*Tpsi[chi2]*Tv[s1] + 54*chi2*COSTHETA^2*s1^2*s2*
          Tpsi[chi2]*Tv[s1] - 36*COSTHETA*s1^3*s2*Tpsi[chi2]*Tv[s1] + 
         24*chi2^5*COSTHETA*s1*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         36*chi2^4*s1^2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 60*chi2^4*COSTHETA^2*s1^2*
          H[s1]^2*Tpsi[chi2]*Tv[s1] + 120*chi2^3*COSTHETA*s1^3*H[s1]^2*
          Tpsi[chi2]*Tv[s1] + 24*chi2^3*COSTHETA^3*s1^3*H[s1]^2*Tpsi[chi2]*
          Tv[s1] - 36*chi2^2*s1^4*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         60*chi2^2*COSTHETA^2*s1^4*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         24*chi2*COSTHETA*s1^5*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         24*chi2^4*COSTHETA*s1*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         36*chi2^3*s1^2*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 60*chi2^3*COSTHETA^2*
          s1^2*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 120*chi2^2*COSTHETA*s1^3*s2*
          H[s1]^2*Tpsi[chi2]*Tv[s1] - 24*chi2^2*COSTHETA^3*s1^3*s2*H[s1]^2*
          Tpsi[chi2]*Tv[s1] + 36*chi2*s1^4*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         60*chi2*COSTHETA^2*s1^4*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         24*COSTHETA*s1^5*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         8*chi2^5*COSTHETA*s1*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         12*chi2^4*s1^2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         20*chi2^4*COSTHETA^2*s1^2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         40*chi2^3*COSTHETA*s1^3*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         8*chi2^3*COSTHETA^3*s1^3*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         12*chi2^2*s1^4*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         20*chi2^2*COSTHETA^2*s1^4*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         8*chi2*COSTHETA*s1^5*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         8*chi2^4*COSTHETA*s1*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         12*chi2^3*s1^2*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         20*chi2^3*COSTHETA^2*s1^2*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         40*chi2^2*COSTHETA*s1^3*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         8*chi2^2*COSTHETA^3*s1^3*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         12*chi2*s1^4*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
         20*chi2*COSTHETA^2*s1^4*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         8*COSTHETA*s1^5*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
         16*chi2^4*s1*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 48*chi2^4*COSTHETA^2*s1*
          H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 26*chi2^3*COSTHETA*s1^2*H[s1]*R[s1]*
          Tpsi[chi2]*Tv[s1] + 78*chi2^3*COSTHETA^3*s1^2*H[s1]*R[s1]*
          Tpsi[chi2]*Tv[s1] - 10*chi2^2*s1^3*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 
         110*chi2^2*COSTHETA^2*s1^3*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 
         56*chi2*COSTHETA*s1^4*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 
         8*s1^5*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 8*chi2^4*COSTHETA*s2*H[s1]*
          R[s1]*Tpsi[chi2]*Tv[s1] - 24*chi2^3*s1*s2*H[s1]*R[s1]*Tpsi[chi2]*
          Tv[s1] + 16*chi2^3*COSTHETA^2*s1*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 
         22*chi2^2*COSTHETA*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 
         46*chi2^2*COSTHETA^3*s1^2*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 
         6*chi2*s1^3*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 46*chi2*COSTHETA^2*
          s1^3*s2*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] - 16*COSTHETA*s1^4*s2*H[s1]*
          R[s1]*Tpsi[chi2]*Tv[s1] - 40*chi2^4*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         120*chi2^4*COSTHETA^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         200*chi2^3*COSTHETA*s1*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         30*chi2^3*COSTHETA^3*s1*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         145*chi2^2*s1^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 85*chi2^2*COSTHETA^2*s1^2*
          sb[s2]*Tpsi[chi2]*Tv[s1] + 70*chi2*COSTHETA*s1^3*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 40*s1^4*sb[s2]*Tpsi[chi2]*Tv[s1] + 60*chi2^3*s2*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 180*chi2^3*COSTHETA^2*s2*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 240*chi2^2*COSTHETA*s1*s2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         90*chi2^2*COSTHETA^3*s1*s2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         165*chi2*s1^2*s2*sb[s2]*Tpsi[chi2]*Tv[s1] - 135*chi2*COSTHETA^2*s1^2*
          s2*sb[s2]*Tpsi[chi2]*Tv[s1] + 90*COSTHETA*s1^3*s2*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 60*chi2^5*COSTHETA*s1*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         90*chi2^4*s1^2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         150*chi2^4*COSTHETA^2*s1^2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         300*chi2^3*COSTHETA*s1^3*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         60*chi2^3*COSTHETA^3*s1^3*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         90*chi2^2*s1^4*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         150*chi2^2*COSTHETA^2*s1^4*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         60*chi2*COSTHETA*s1^5*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         60*chi2^4*COSTHETA*s1*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         90*chi2^3*s1^2*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         150*chi2^3*COSTHETA^2*s1^2*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         300*chi2^2*COSTHETA*s1^3*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         60*chi2^2*COSTHETA^3*s1^3*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         90*chi2*s1^4*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         150*chi2*COSTHETA^2*s1^4*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         60*COSTHETA*s1^5*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         20*chi2^5*COSTHETA*s1*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         30*chi2^4*s1^2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         50*chi2^4*COSTHETA^2*s1^2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 100*chi2^3*COSTHETA*s1^3*fevo[s1]*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] + 20*chi2^3*COSTHETA^3*s1^3*fevo[s1]*H[s1]^2*
          sb[s2]*Tpsi[chi2]*Tv[s1] - 30*chi2^2*s1^4*fevo[s1]*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 50*chi2^2*COSTHETA^2*s1^4*fevo[s1]*H[s1]^2*
          sb[s2]*Tpsi[chi2]*Tv[s1] + 20*chi2*COSTHETA*s1^5*fevo[s1]*H[s1]^2*
          sb[s2]*Tpsi[chi2]*Tv[s1] - 20*chi2^4*COSTHETA*s1*s2*fevo[s1]*
          H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 30*chi2^3*s1^2*s2*fevo[s1]*
          H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 50*chi2^3*COSTHETA^2*s1^2*s2*
          fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 100*chi2^2*COSTHETA*
          s1^3*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         20*chi2^2*COSTHETA^3*s1^3*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 30*chi2*s1^4*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 50*chi2*COSTHETA^2*s1^4*s2*fevo[s1]*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 20*COSTHETA*s1^5*s2*fevo[s1]*H[s1]^2*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 40*chi2^4*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 120*chi2^4*COSTHETA^2*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 65*chi2^3*COSTHETA*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*
          Tv[s1] - 195*chi2^3*COSTHETA^3*s1^2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*
          Tv[s1] + 25*chi2^2*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         275*chi2^2*COSTHETA^2*s1^3*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] - 
         140*chi2*COSTHETA*s1^4*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 
         20*s1^5*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] - 20*chi2^4*COSTHETA*s2*
          H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 60*chi2^3*s1*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tv[s1] - 40*chi2^3*COSTHETA^2*s1*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tv[s1] - 55*chi2^2*COSTHETA*s1^2*s2*H[s1]*R[s1]*
          sb[s2]*Tpsi[chi2]*Tv[s1] + 115*chi2^2*COSTHETA^3*s1^2*s2*H[s1]*
          R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] + 15*chi2*s1^3*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tv[s1] - 115*chi2*COSTHETA^2*s1^3*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tv[s1] + 40*COSTHETA*s1^4*s2*H[s1]*R[s1]*sb[s2]*
          Tpsi[chi2]*Tv[s1])/(63*(chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)*H[s1]), 
      J04s1chi2 -> ((s1*(2*chi2^2*COSTHETA - chi2*(3 + COSTHETA^2)*s1 + 
            2*COSTHETA*s1^2)*(chi2 - s2)*dtTpsi[s1]*(-2 + 5*sb[s2])*
           Tpsi[chi2])/H[s1] + 2*(chi2*COSTHETA - s1)*
          (chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)*s2*dtTpsi[chi2]*R[s1]*R[s2]*
          Tv[s1] + s1*(2*chi2^2*COSTHETA - chi2*(3 + COSTHETA^2)*s1 + 
           2*COSTHETA*s1^2)*(chi2 - s2)*(-3 + fevo[s1])*H[s1]*(-2 + 5*sb[s2])*
          Tpsi[chi2]*Tv[s1] + ((2*(chi2^2*(-1 + 3*COSTHETA^2) - 
              4*chi2*COSTHETA*s1 + 2*s1^2)*s2*dtTpsi[chi2]*R[s2] + 
            ((4*chi2^6*(-1 + 3*COSTHETA^2) + 36*chi2*s1^4*(COSTHETA*s1 + 
                 s2) - 4*s1^5*(s1 + 3*COSTHETA*s2) + 6*chi2^5*
                (-9*COSTHETA*s1 + 7*COSTHETA^3*s1 + s2 - 3*COSTHETA^2*s2) + 
               chi2^3*s1^2*(42*COSTHETA*s1 + 62*COSTHETA^3*s1 - 63*s2 + 
                 36*COSTHETA^2*s2 + 3*COSTHETA^4*s2) - 9*chi2^4*s1*
                ((-7 + 8*COSTHETA^2 + 3*COSTHETA^4)*s1 + 2*COSTHETA*
                  (-3 + COSTHETA^2)*s2) - 6*chi2^2*s1^3*((7 + 9*COSTHETA^2)*
                  s1 + COSTHETA*(3 + COSTHETA^2)*s2))*(-2 + 5*sb[s2])*
              Tpsi[chi2])/(chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)^2)*Tv[s1])/
          H[s1] + ((-2 + 5*sb[s2])*Tpsi[chi2]*
           (s1^2*(2*chi2^4*COSTHETA - chi2^3*(3 + 5*COSTHETA^2)*s1 + 
              2*chi2^2*COSTHETA*(5 + COSTHETA^2)*s1^2 - chi2*(3 + 
                5*COSTHETA^2)*s1^3 + 2*COSTHETA*s1^4)*(chi2 - s2)*s2^2*
             (-1 + R[s1] + 5*sb[s1])*Tpsi[s1] + 
            (2*s1^5*s2^2*(s1 + 2*COSTHETA*s2) - chi2*s1^4*s2^2*(14*COSTHETA*
                 s1 + 9*s2 + COSTHETA^2*s2) - chi2^3*s1^2*s2^2*(17*COSTHETA*
                 s1 + 9*COSTHETA^3*s1 - 6*s2 + 4*COSTHETA^2*s2) + 
              chi2^2*s1^3*s2^2*((13 + 17*COSTHETA^2)*s1 + COSTHETA*
                 (5 + COSTHETA^2)*s2) + chi2^4*(3*s^4 + 3*s1^4 + s1^2*s2^2 + 
                2*s2^4 - s^2*(6*s1^2 + 5*s2^2)))*R[s1]*Tv[s1]))/
          (s1*(chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)*s2^2))/105, 
      J20s1chi2 -> (2*(chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)*
         (COSTHETA*s1*(chi2 - s2)*dtTpsi[s1]*(-2 + 5*sb[s2])*Tpsi[chi2] + 
          3*b1[s1]*D1[s1]*H[s1]*(s2*dtTpsi[chi2]*R[s2] + (2 - 5*sb[s2])*
             Tpsi[chi2]) + 2*chi2*COSTHETA*s1*H[s1]*Tpsi[chi2]*Tpsi[s1] - 
          2*COSTHETA*s1*s2*H[s1]*Tpsi[chi2]*Tpsi[s1] - 2*chi2*COSTHETA*s1*
           H[s1]*R[s1]*Tpsi[chi2]*Tpsi[s1] + 2*COSTHETA*s1*s2*H[s1]*R[s1]*
           Tpsi[chi2]*Tpsi[s1] - 10*chi2*COSTHETA*s1*H[s1]*sb[s1]*Tpsi[chi2]*
           Tpsi[s1] + 10*COSTHETA*s1*s2*H[s1]*sb[s1]*Tpsi[chi2]*Tpsi[s1] - 
          5*chi2*COSTHETA*s1*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
          5*COSTHETA*s1*s2*H[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
          5*chi2*COSTHETA*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
          5*COSTHETA*s1*s2*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] + 
          25*chi2*COSTHETA*s1*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
          25*COSTHETA*s1*s2*H[s1]*sb[s1]*sb[s2]*Tpsi[chi2]*Tpsi[s1] - 
          s2*dtTpsi[chi2]*R[s2]*Tv[s1] + chi2*COSTHETA*s2*dtTpsi[chi2]*H[s1]*
           R[s1]*R[s2]*Tv[s1] - s1*s2*dtTpsi[chi2]*H[s1]*R[s1]*R[s2]*Tv[s1] - 
          2*Tpsi[chi2]*Tv[s1] + 6*chi2*COSTHETA*s1*H[s1]^2*Tpsi[chi2]*
           Tv[s1] - 6*COSTHETA*s1*s2*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
          2*chi2*COSTHETA*s1*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] + 
          2*COSTHETA*s1*s2*fevo[s1]*H[s1]^2*Tpsi[chi2]*Tv[s1] - 
          2*s1*H[s1]*R[s1]*Tpsi[chi2]*Tv[s1] + 2*COSTHETA*s2*H[s1]*R[s1]*
           Tpsi[chi2]*Tv[s1] + 5*sb[s2]*Tpsi[chi2]*Tv[s1] - 
          15*chi2*COSTHETA*s1*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
          15*COSTHETA*s1*s2*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
          5*chi2*COSTHETA*s1*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] - 
          5*COSTHETA*s1*s2*fevo[s1]*H[s1]^2*sb[s2]*Tpsi[chi2]*Tv[s1] + 
          5*s1*H[s1]*R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1] - 5*COSTHETA*s2*H[s1]*
           R[s1]*sb[s2]*Tpsi[chi2]*Tv[s1]))/(3*H[s1]), 
      J40s1chi2 -> (2*(chi2^2 - 2*chi2*COSTHETA*s1 + s1^2)^2*
         (s2*dtTpsi[chi2]*R[s2] + (2 - 5*sb[s2])*Tpsi[chi2])*
         (dtTpsi[s1] + H[s1]*((-1 + R[s1] + 5*sb[s1])*Tpsi[s1] + 
            (-3 + fevo[s1])*H[s1]*Tv[s1])))/H[s1], 
      J00s2chi1 -> (4*(chi1 - s1)*s1^3*s2^3*(chi1^2 - 2*chi1*COSTHETA*s2 + 
            s2^2)^2*(2*chi1^2*COSTHETA - chi1*(3 + COSTHETA^2)*s2 + 
           2*COSTHETA*s2^2)*dtTpsi[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
         120*COSTHETA*(chi1 - s1)*s1^3*s2^3*(chi1^2 - 2*chi1*COSTHETA*s2 + 
            s2^2)^2*b1[s2]*D1[s2]*H[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
         16*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         16*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1^6*s1^3*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         24*chi1^5*s1^4*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         48*chi1^4*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         48*chi1^3*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1^2*s1^3*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         24*chi1*s1^4*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 72*chi1*COSTHETA^2*
          s1^4*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 16*chi1*COSTHETA*s1^3*s2^9*
          H[s2]*Tpsi[chi1]*Tpsi[s2] - 16*COSTHETA*s1^4*s2^9*H[s2]*Tpsi[chi1]*
          Tpsi[s2] - 16*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*
          Tpsi[s2] + 16*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*
          Tpsi[s2] + 24*chi1^6*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1^5*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         48*chi1^4*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         48*chi1^3*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         24*chi1^2*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         16*chi1*COSTHETA*s1^3*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         16*COSTHETA*s1^4*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         40*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         60*chi1^6*s1^3*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         180*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         60*chi1^5*s1^4*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         180*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         120*chi1^4*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         600*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         80*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1^3*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         600*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         80*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         60*chi1^2*s1^3*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         180*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         60*chi1*s1^4*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         180*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         40*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*COSTHETA*s1^4*s2^9*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 40*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] - 60*chi1^6*s1^3*s2^4*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] - 180*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 60*chi1^5*s1^4*s2^4*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 180*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 360*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 240*chi1^5*COSTHETA^3*s1^3*s2^5*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 360*chi1^4*COSTHETA*s1^4*
          s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 240*chi1^4*COSTHETA^3*
          s1^4*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1^4*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         600*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 80*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 120*chi1^3*s1^4*s2^6*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 600*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 80*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 360*chi1^3*COSTHETA*s1^3*s2^7*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 240*chi1^3*COSTHETA^3*s1^3*
          s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 360*chi1^2*COSTHETA*
          s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 60*chi1^2*s1^3*s2^8*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 180*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 60*chi1*s1^4*s2^8*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 180*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 40*chi1*COSTHETA*s1^3*s2^9*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] - 40*COSTHETA*s1^4*s2^9*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] - 80*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 80*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 120*chi1^6*s1^3*s2^4*H[s2]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 360*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 120*chi1^5*s1^4*s2^4*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 360*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 720*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 480*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 720*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 480*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 240*chi1^4*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         1200*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         160*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         1200*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         160*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         720*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         480*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         720*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         480*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         120*chi1^2*s1^3*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1*s1^4*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         80*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         80*COSTHETA*s1^4*s2^9*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         200*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 200*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 300*chi1^6*s1^3*s2^4*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 900*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 300*chi1^5*s1^4*s2^4*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 900*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 1800*chi1^5*COSTHETA*s1^3*s2^5*
          H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 1200*chi1^5*COSTHETA^3*
          s1^3*s2^5*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         1800*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 1200*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 600*chi1^4*s1^3*s2^6*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 3000*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 400*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 600*chi1^3*s1^4*s2^6*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 3000*chi1^3*COSTHETA^2*s1^4*
          s2^6*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         400*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 1800*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 1200*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 1800*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 1200*chi1^2*COSTHETA^3*s1^4*
          s2^7*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         300*chi1^2*s1^3*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         900*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 300*chi1*s1^4*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 900*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 200*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 200*COSTHETA*s1^4*s2^9*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 8*chi1^6*s1^4*s2^2*dtTpsi[chi1]*R[s1]*
          Tv[s2] + 24*chi1^6*COSTHETA^2*s1^4*s2^2*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1^5*COSTHETA^3*s1^4*s2^3*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         144*chi1^4*COSTHETA^2*s1^4*s2^4*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         96*chi1^4*COSTHETA^4*s1^4*s2^4*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1^3*COSTHETA*s1^4*s2^5*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         224*chi1^3*COSTHETA^3*s1^4*s2^5*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         24*chi1^2*s1^4*s2^6*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         216*chi1^2*COSTHETA^2*s1^4*s2^6*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1*COSTHETA*s1^4*s2^7*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         16*s1^4*s2^8*dtTpsi[chi1]*R[s1]*Tv[s2] + 8*chi1^7*COSTHETA*s1^4*s2^2*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 8*chi1^6*s1^4*s2^3*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 48*chi1^6*COSTHETA^2*s1^4*
          s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 72*chi1^5*COSTHETA*
          s1^4*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         96*chi1^5*COSTHETA^3*s1^4*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 24*chi1^4*s1^4*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 192*chi1^4*COSTHETA^2*s1^4*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 64*chi1^4*COSTHETA^4*s1^4*s2^5*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] + 120*chi1^3*COSTHETA*s1^4*s2^6*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] + 160*chi1^3*COSTHETA^3*s1^4*s2^6*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 24*chi1^2*s1^4*s2^7*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 144*chi1^2*COSTHETA^2*s1^4*
          s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 56*chi1*COSTHETA*s1^4*
          s2^8*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         8*s1^4*s2^9*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         42*chi1^5*s^6*Tpsi[chi1]*Tv[s2] - 90*chi1^5*s^4*s1^2*Tpsi[chi1]*
          Tv[s2] + 54*chi1^5*s^2*s1^4*Tpsi[chi1]*Tv[s2] - 
         6*chi1^5*s1^6*Tpsi[chi1]*Tv[s2] - 126*chi1^5*s^4*s2^2*Tpsi[chi1]*
          Tv[s2] - 36*chi1^5*s^2*s1^2*s2^2*Tpsi[chi1]*Tv[s2] + 
         32*chi1^6*s1^3*s2^2*Tpsi[chi1]*Tv[s2] - 96*chi1^6*COSTHETA^2*s1^3*
          s2^2*Tpsi[chi1]*Tv[s2] + 114*chi1^5*s1^4*s2^2*Tpsi[chi1]*Tv[s2] - 
         480*chi1^5*COSTHETA*s1^3*s2^3*Tpsi[chi1]*Tv[s2] + 
         720*chi1^5*COSTHETA^3*s1^3*s2^3*Tpsi[chi1]*Tv[s2] + 
         48*chi1^4*COSTHETA*s1^4*s2^3*Tpsi[chi1]*Tv[s2] - 
         576*chi1^4*COSTHETA^3*s1^4*s2^3*Tpsi[chi1]*Tv[s2] + 
         126*chi1^5*s^2*s2^4*Tpsi[chi1]*Tv[s2] + 126*chi1^5*s1^2*s2^4*
          Tpsi[chi1]*Tv[s2] + 96*chi1^4*s1^3*s2^4*Tpsi[chi1]*Tv[s2] - 
         384*chi1^4*COSTHETA^2*s1^3*s2^4*Tpsi[chi1]*Tv[s2] - 
         384*chi1^4*COSTHETA^4*s1^3*s2^4*Tpsi[chi1]*Tv[s2] - 
         96*chi1^3*s1^4*s2^4*Tpsi[chi1]*Tv[s2] + 672*chi1^3*COSTHETA^2*s1^4*
          s2^4*Tpsi[chi1]*Tv[s2] + 576*chi1^3*COSTHETA^4*s1^4*s2^4*Tpsi[chi1]*
          Tv[s2] - 96*chi1^3*COSTHETA*s1^3*s2^5*Tpsi[chi1]*Tv[s2] + 
         704*chi1^3*COSTHETA^3*s1^3*s2^5*Tpsi[chi1]*Tv[s2] - 
         96*chi1^2*COSTHETA*s1^4*s2^5*Tpsi[chi1]*Tv[s2] - 
         1152*chi1^2*COSTHETA^3*s1^4*s2^5*Tpsi[chi1]*Tv[s2] - 
         42*chi1^5*s2^6*Tpsi[chi1]*Tv[s2] + 48*chi1*s^2*s1^2*s2^6*Tpsi[chi1]*
          Tv[s2] + 96*chi1^2*s1^3*s2^6*Tpsi[chi1]*Tv[s2] - 
         288*chi1^2*COSTHETA^2*s1^3*s2^6*Tpsi[chi1]*Tv[s2] - 
         96*chi1*s1^4*s2^6*Tpsi[chi1]*Tv[s2] + 720*chi1*COSTHETA^2*s1^4*s2^6*
          Tpsi[chi1]*Tv[s2] + 48*chi1*COSTHETA*s1^3*s2^7*Tpsi[chi1]*Tv[s2] - 
         144*COSTHETA*s1^4*s2^7*Tpsi[chi1]*Tv[s2] - 48*chi1*s1^2*s2^8*
          Tpsi[chi1]*Tv[s2] + 32*s1^3*s2^8*Tpsi[chi1]*Tv[s2] + 
         48*chi1^7*COSTHETA*s1^3*s2^3*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         48*chi1^6*COSTHETA*s1^4*s2^3*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^6*s1^3*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         216*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1^5*s1^4*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         216*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         432*chi1^5*COSTHETA*s1^3*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         288*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         432*chi1^4*COSTHETA*s1^4*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         288*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^4*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         720*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^3*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         720*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         432*chi1^3*COSTHETA*s1^3*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         288*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         432*chi1^2*COSTHETA*s1^4*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         288*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^2*s1^3*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         216*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1*s1^4*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 216*chi1*COSTHETA^2*
          s1^4*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 48*chi1*COSTHETA*s1^3*s2^9*
          H[s2]^2*Tpsi[chi1]*Tv[s2] - 48*COSTHETA*s1^4*s2^9*H[s2]^2*
          Tpsi[chi1]*Tv[s2] - 16*chi1^7*COSTHETA*s1^3*s2^3*fevo[s2]*H[s2]^2*
          Tpsi[chi1]*Tv[s2] + 16*chi1^6*COSTHETA*s1^4*s2^3*fevo[s2]*H[s2]^2*
          Tpsi[chi1]*Tv[s2] + 24*chi1^6*s1^3*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*
          Tv[s2] + 72*chi1^6*COSTHETA^2*s1^3*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*
          Tv[s2] - 24*chi1^5*s1^4*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^5*COSTHETA*s1^3*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^4*COSTHETA*s1^4*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         48*chi1^4*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         48*chi1^3*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^3*COSTHETA*s1^3*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^2*COSTHETA*s1^4*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         24*chi1^2*s1^3*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         24*chi1*s1^4*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1*COSTHETA^2*s1^4*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         16*chi1*COSTHETA*s1^3*s2^9*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         16*COSTHETA*s1^4*s2^9*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         16*chi1^6*COSTHETA*s1^4*s2^2*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1^3*s^4*s1^2*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         32*chi1^6*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         96*chi1^6*COSTHETA^2*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         48*chi1^5*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^3*s^2*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1^3*s1^6*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^2*COSTHETA*s^4*s1^2*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         48*chi1^5*COSTHETA*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         384*chi1^5*COSTHETA^3*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         192*chi1^4*COSTHETA*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         192*chi1^4*COSTHETA^3*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         8*chi1^2*COSTHETA*s^2*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^2*COSTHETA*s1^6*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         20*chi1^3*s^2*s1^2*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1*s^4*s1^2*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         48*chi1^4*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         384*chi1^4*COSTHETA^2*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         384*chi1^4*COSTHETA^4*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         76*chi1^3*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         8*chi1^3*COSTHETA^2*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         256*chi1^3*COSTHETA^4*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1*s^2*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1*s1^6*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         40*chi1^2*COSTHETA*s^2*s1^2*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         64*chi1^3*COSTHETA*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         704*chi1^3*COSTHETA^3*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         104*chi1^2*COSTHETA*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         368*chi1^2*COSTHETA^3*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         18*chi1^3*s1^2*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         20*chi1*s^2*s1^2*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         416*chi1^2*COSTHETA^2*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         28*chi1*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         184*chi1*COSTHETA^2*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         36*chi1^2*COSTHETA*s1^2*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         112*chi1*COSTHETA*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         32*COSTHETA*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         18*chi1*s1^2*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         16*s1^3*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 105*chi1^5*s^6*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 225*chi1^5*s^4*s1^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         135*chi1^5*s^2*s1^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 15*chi1^5*s1^6*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 315*chi1^5*s^4*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         90*chi1^5*s^2*s1^2*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         80*chi1^6*s1^3*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 240*chi1^6*COSTHETA^2*
          s1^3*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 285*chi1^5*s1^4*s2^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 1200*chi1^5*COSTHETA*s1^3*s2^3*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 1800*chi1^5*COSTHETA^3*s1^3*s2^3*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 120*chi1^4*COSTHETA*s1^4*s2^3*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 1440*chi1^4*COSTHETA^3*s1^4*s2^3*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 315*chi1^5*s^2*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         315*chi1^5*s1^2*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         240*chi1^4*s1^3*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         960*chi1^4*COSTHETA^2*s1^3*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         960*chi1^4*COSTHETA^4*s1^3*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1^3*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         1680*chi1^3*COSTHETA^2*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         1440*chi1^3*COSTHETA^4*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1^3*COSTHETA*s1^3*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         1760*chi1^3*COSTHETA^3*s1^3*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1^2*COSTHETA*s1^4*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         2880*chi1^2*COSTHETA^3*s1^4*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         105*chi1^5*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1*s^2*s1^2*s2^6*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 240*chi1^2*s1^3*s2^6*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 720*chi1^2*COSTHETA^2*s1^3*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1*s1^4*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 1800*chi1*COSTHETA^2*
          s1^4*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1*COSTHETA*s1^3*s2^7*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 360*COSTHETA*s1^4*s2^7*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 120*chi1*s1^2*s2^8*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         80*s1^3*s2^8*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1^7*COSTHETA*s1^3*
          s2^3*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 120*chi1^6*COSTHETA*s1^4*
          s2^3*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 180*chi1^6*s1^3*s2^4*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 540*chi1^6*COSTHETA^2*s1^3*s2^4*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 180*chi1^5*s1^4*s2^4*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 540*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 1080*chi1^5*COSTHETA*s1^3*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 720*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 1080*chi1^4*COSTHETA*s1^4*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 720*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 360*chi1^4*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 1800*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 240*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 360*chi1^3*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 1800*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 240*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 1080*chi1^3*COSTHETA*s1^3*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 720*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 1080*chi1^2*COSTHETA*s1^4*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 720*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 180*chi1^2*s1^3*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         540*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         180*chi1*s1^4*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         540*chi1*COSTHETA^2*s1^4*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         120*chi1*COSTHETA*s1^3*s2^9*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         120*COSTHETA*s1^4*s2^9*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         40*chi1^7*COSTHETA*s1^3*s2^3*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 40*chi1^6*COSTHETA*s1^4*s2^3*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 60*chi1^6*s1^3*s2^4*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 180*chi1^6*COSTHETA^2*s1^3*s2^4*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 60*chi1^5*s1^4*s2^4*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 180*chi1^5*COSTHETA^2*s1^4*s2^4*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 360*chi1^5*COSTHETA*
          s1^3*s2^5*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1^5*COSTHETA^3*s1^3*s2^5*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 360*chi1^4*COSTHETA*s1^4*s2^5*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 240*chi1^4*COSTHETA^3*s1^4*s2^5*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1^4*s1^3*s2^6*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 600*chi1^4*COSTHETA^2*s1^3*s2^6*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 80*chi1^4*COSTHETA^4*
          s1^3*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         120*chi1^3*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         600*chi1^3*COSTHETA^2*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 80*chi1^3*COSTHETA^4*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 360*chi1^3*COSTHETA*s1^3*s2^7*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 240*chi1^3*COSTHETA^3*s1^3*s2^7*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 360*chi1^2*COSTHETA*s1^4*s2^7*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 240*chi1^2*COSTHETA^3*
          s1^4*s2^7*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         60*chi1^2*s1^3*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         180*chi1^2*COSTHETA^2*s1^3*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 60*chi1*s1^4*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 180*chi1*COSTHETA^2*s1^4*s2^8*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 40*chi1*COSTHETA*s1^3*s2^9*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 40*COSTHETA*s1^4*s2^9*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 40*chi1^6*COSTHETA*s1^4*s2^2*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 5*chi1^3*s^4*s1^2*s2^3*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 80*chi1^6*s1^3*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 240*chi1^6*COSTHETA^2*s1^3*s2^3*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 120*chi1^5*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 10*chi1^3*s^2*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 5*chi1^3*s1^6*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 10*chi1^2*COSTHETA*s^4*s1^2*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 120*chi1^5*COSTHETA*s1^3*s2^4*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 960*chi1^5*COSTHETA^3*s1^3*s2^4*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 480*chi1^4*COSTHETA*s1^4*
          s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 480*chi1^4*COSTHETA^3*
          s1^4*s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         20*chi1^2*COSTHETA*s^2*s1^4*s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 10*chi1^2*COSTHETA*s1^6*s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 50*chi1^3*s^2*s1^2*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 5*chi1*s^4*s1^2*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 120*chi1^4*s1^3*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 960*chi1^4*COSTHETA^2*s1^3*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 960*chi1^4*COSTHETA^4*s1^3*s2^5*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 190*chi1^3*s1^4*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 20*chi1^3*COSTHETA^2*s1^4*s2^5*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 640*chi1^3*COSTHETA^4*s1^4*s2^5*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 10*chi1*s^2*s1^4*s2^5*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 5*chi1*s1^6*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 100*chi1^2*COSTHETA*s^2*s1^2*s2^6*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 160*chi1^3*COSTHETA*s1^3*s2^6*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 1760*chi1^3*COSTHETA^3*s1^3*s2^6*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 260*chi1^2*COSTHETA*s1^4*
          s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 920*chi1^2*COSTHETA^3*
          s1^4*s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         45*chi1^3*s1^2*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         50*chi1*s^2*s1^2*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         1040*chi1^2*COSTHETA^2*s1^3*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 70*chi1*s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         460*chi1*COSTHETA^2*s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         90*chi1^2*COSTHETA*s1^2*s2^8*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         280*chi1*COSTHETA*s1^3*s2^8*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         80*COSTHETA*s1^4*s2^8*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         45*chi1*s1^2*s2^9*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         40*s1^3*s2^9*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2])/
        (180*s1^3*s2^2*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)^2*H[s2]), 
      J02s2chi1 -> (4*(chi1 - s1)*s1^3*s2^3*(chi1^2 - 2*chi1*COSTHETA*s2 + 
            s2^2)^2*(2*chi1^2*COSTHETA - chi1*(3 + COSTHETA^2)*s2 + 
           2*COSTHETA*s2^2)*dtTpsi[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
         42*(chi1 - s1)*s1^3*s2^3*(2*chi1^4*COSTHETA - 
           chi1^3*(3 + 5*COSTHETA^2)*s2 + 2*chi1^2*COSTHETA*(5 + COSTHETA^2)*
            s2^2 - chi1*(3 + 5*COSTHETA^2)*s2^3 + 2*COSTHETA*s2^4)*b1[s2]*
          D1[s2]*H[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 16*chi1^7*COSTHETA*s1^3*
          s2^3*H[s2]*Tpsi[chi1]*Tpsi[s2] - 16*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*
          Tpsi[chi1]*Tpsi[s2] - 24*chi1^6*s1^3*s2^4*H[s2]*Tpsi[chi1]*
          Tpsi[s2] - 72*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*Tpsi[chi1]*
          Tpsi[s2] + 24*chi1^5*s1^4*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         48*chi1^4*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         48*chi1^3*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1^2*s1^3*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 
         24*chi1*s1^4*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 72*chi1*COSTHETA^2*
          s1^4*s2^8*H[s2]*Tpsi[chi1]*Tpsi[s2] + 16*chi1*COSTHETA*s1^3*s2^9*
          H[s2]*Tpsi[chi1]*Tpsi[s2] - 16*COSTHETA*s1^4*s2^9*H[s2]*Tpsi[chi1]*
          Tpsi[s2] - 16*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*
          Tpsi[s2] + 16*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*
          Tpsi[s2] + 24*chi1^6*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1^5*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         48*chi1^4*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         48*chi1^3*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         144*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         144*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         24*chi1^2*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         24*chi1*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         72*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         16*chi1*COSTHETA*s1^3*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 
         16*COSTHETA*s1^4*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] - 
         40*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         60*chi1^6*s1^3*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         180*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         60*chi1^5*s1^4*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         180*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         120*chi1^4*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         600*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         80*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1^3*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         600*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         80*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         240*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         60*chi1^2*s1^3*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         180*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         60*chi1*s1^4*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         180*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         40*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*COSTHETA*s1^4*s2^9*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
         40*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 40*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] - 60*chi1^6*s1^3*s2^4*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] - 180*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 60*chi1^5*s1^4*s2^4*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 180*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 360*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 240*chi1^5*COSTHETA^3*s1^3*s2^5*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 360*chi1^4*COSTHETA*s1^4*
          s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 240*chi1^4*COSTHETA^3*
          s1^4*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1^4*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         600*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 80*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 120*chi1^3*s1^4*s2^6*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 600*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 80*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 360*chi1^3*COSTHETA*s1^3*s2^7*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 240*chi1^3*COSTHETA^3*s1^3*
          s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 360*chi1^2*COSTHETA*
          s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 60*chi1^2*s1^3*s2^8*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tpsi[s2] - 180*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 60*chi1*s1^4*s2^8*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tpsi[s2] + 180*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] + 40*chi1*COSTHETA*s1^3*s2^9*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] - 40*COSTHETA*s1^4*s2^9*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tpsi[s2] - 80*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 80*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 120*chi1^6*s1^3*s2^4*H[s2]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 360*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 120*chi1^5*s1^4*s2^4*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 360*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 720*chi1^5*COSTHETA*s1^3*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 480*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 720*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 480*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 240*chi1^4*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         1200*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         160*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         240*chi1^3*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         1200*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         160*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         720*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         480*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         720*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         480*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         120*chi1^2*s1^3*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         360*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         120*chi1*s1^4*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         360*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         80*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         80*COSTHETA*s1^4*s2^9*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         200*chi1^7*COSTHETA*s1^3*s2^3*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 200*chi1^6*COSTHETA*s1^4*s2^3*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 300*chi1^6*s1^3*s2^4*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 900*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 300*chi1^5*s1^4*s2^4*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] + 900*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 1800*chi1^5*COSTHETA*s1^3*s2^5*
          H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 1200*chi1^5*COSTHETA^3*
          s1^3*s2^5*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         1800*chi1^4*COSTHETA*s1^4*s2^5*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] - 1200*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 600*chi1^4*s1^3*s2^6*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] - 3000*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 400*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 600*chi1^3*s1^4*s2^6*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 3000*chi1^3*COSTHETA^2*s1^4*
          s2^6*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
         400*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 1800*chi1^3*COSTHETA*s1^3*s2^7*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 1200*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 1800*chi1^2*COSTHETA*s1^4*s2^7*H[s2]*
          sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 1200*chi1^2*COSTHETA^3*s1^4*
          s2^7*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         300*chi1^2*s1^3*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
         900*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 300*chi1*s1^4*s2^8*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*
          Tpsi[s2] + 900*chi1*COSTHETA^2*s1^4*s2^8*H[s2]*sb[s1]*sb[s2]*
          Tpsi[chi1]*Tpsi[s2] + 200*chi1*COSTHETA*s1^3*s2^9*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 200*COSTHETA*s1^4*s2^9*H[s2]*sb[s1]*
          sb[s2]*Tpsi[chi1]*Tpsi[s2] - 8*chi1^6*s1^4*s2^2*dtTpsi[chi1]*R[s1]*
          Tv[s2] + 24*chi1^6*COSTHETA^2*s1^4*s2^2*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1^5*COSTHETA^3*s1^4*s2^3*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         144*chi1^4*COSTHETA^2*s1^4*s2^4*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         96*chi1^4*COSTHETA^4*s1^4*s2^4*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1^3*COSTHETA*s1^4*s2^5*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         224*chi1^3*COSTHETA^3*s1^4*s2^5*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         24*chi1^2*s1^4*s2^6*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         216*chi1^2*COSTHETA^2*s1^4*s2^6*dtTpsi[chi1]*R[s1]*Tv[s2] - 
         96*chi1*COSTHETA*s1^4*s2^7*dtTpsi[chi1]*R[s1]*Tv[s2] + 
         16*s1^4*s2^8*dtTpsi[chi1]*R[s1]*Tv[s2] + 8*chi1^5*COSTHETA*s^4*s1^2*
          s2^2*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 16*chi1^6*COSTHETA*s^2*
          s1^3*s2^2*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         8*chi1^7*COSTHETA*s1^4*s2^2*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         16*chi1^5*COSTHETA*s^2*s1^4*s2^2*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 16*chi1^6*COSTHETA*s1^5*s2^2*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] + 8*chi1^5*COSTHETA*s1^6*s2^2*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 8*chi1^4*s^4*s1^2*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 16*chi1^4*COSTHETA^2*s^4*s1^2*s2^3*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] - 16*chi1^5*s^2*s1^3*s2^3*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] - 32*chi1^5*COSTHETA^2*s^2*s1^3*s2^3*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 8*chi1^6*s1^4*s2^3*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 16*chi1^6*COSTHETA^2*s1^4*
          s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 16*chi1^4*s^2*s1^4*
          s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 32*chi1^4*COSTHETA^2*
          s^2*s1^4*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         16*chi1^5*s1^5*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         32*chi1^5*COSTHETA^2*s1^5*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 8*chi1^4*s1^6*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         16*chi1^4*COSTHETA^2*s1^6*s2^3*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 16*chi1^5*COSTHETA*s^2*s1^2*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] + 24*chi1^3*COSTHETA*s^4*s1^2*s2^4*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] - 16*chi1^6*COSTHETA*s1^3*s2^4*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] + 64*chi1^4*COSTHETA*s^2*s1^3*s2^4*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 56*chi1^5*COSTHETA*s1^4*
          s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 48*chi1^3*COSTHETA*s^2*
          s1^4*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         64*chi1^4*COSTHETA*s1^5*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         24*chi1^3*COSTHETA*s1^6*s2^4*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         16*chi1^4*s^2*s1^2*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         32*chi1^4*COSTHETA^2*s^2*s1^2*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 8*chi1^2*s^4*s1^2*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 16*chi1^5*s1^3*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 32*chi1^5*COSTHETA^2*s1^3*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 32*chi1^3*s^2*s1^3*s2^5*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 32*chi1^3*COSTHETA^2*s^2*s1^3*s2^5*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] - 40*chi1^4*s1^4*s2^5*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] - 64*chi1^4*COSTHETA^2*s1^4*s2^5*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] + 16*chi1^2*s^2*s1^4*s2^5*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] + 32*chi1^3*s1^5*s2^5*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] + 32*chi1^3*COSTHETA^2*s1^5*s2^5*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] - 8*chi1^2*s1^6*s2^5*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] + 8*chi1^5*COSTHETA*s1^2*s2^6*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] - 48*chi1^3*COSTHETA*s^2*s1^2*s2^6*dtTpsi[chi1]*
          H[s2]*R[s1]*R[s2]*Tv[s2] - 64*chi1^4*COSTHETA*s1^3*s2^6*
          dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 48*chi1^2*COSTHETA*s^2*s1^3*
          s2^6*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 104*chi1^3*COSTHETA*
          s1^4*s2^6*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         48*chi1^2*COSTHETA*s1^5*s2^6*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         8*chi1^4*s1^2*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
         16*chi1^4*COSTHETA^2*s1^2*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 16*chi1^2*s^2*s1^2*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 32*chi1^3*s1^3*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 32*chi1^3*COSTHETA^2*s1^3*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 16*chi1*s^2*s1^3*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 40*chi1^2*s1^4*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 16*chi1^2*COSTHETA^2*s1^4*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] + 16*chi1*s1^5*s2^7*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] + 24*chi1^3*COSTHETA*s1^2*s2^8*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] - 48*chi1^2*COSTHETA*s1^3*s2^8*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] + 24*chi1*COSTHETA*s1^4*s2^8*dtTpsi[chi1]*H[s2]*
          R[s1]*R[s2]*Tv[s2] - 8*chi1^2*s1^2*s2^9*dtTpsi[chi1]*H[s2]*R[s1]*
          R[s2]*Tv[s2] + 16*chi1*s1^3*s2^9*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*
          Tv[s2] - 8*s1^4*s2^9*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] + 
         42*chi1^5*s^6*Tpsi[chi1]*Tv[s2] - 90*chi1^5*s^4*s1^2*Tpsi[chi1]*
          Tv[s2] + 54*chi1^5*s^2*s1^4*Tpsi[chi1]*Tv[s2] - 
         6*chi1^5*s1^6*Tpsi[chi1]*Tv[s2] - 126*chi1^5*s^4*s2^2*Tpsi[chi1]*
          Tv[s2] - 36*chi1^5*s^2*s1^2*s2^2*Tpsi[chi1]*Tv[s2] + 
         32*chi1^6*s1^3*s2^2*Tpsi[chi1]*Tv[s2] - 96*chi1^6*COSTHETA^2*s1^3*
          s2^2*Tpsi[chi1]*Tv[s2] + 114*chi1^5*s1^4*s2^2*Tpsi[chi1]*Tv[s2] - 
         336*chi1^5*COSTHETA*s1^3*s2^3*Tpsi[chi1]*Tv[s2] + 
         504*chi1^5*COSTHETA^3*s1^3*s2^3*Tpsi[chi1]*Tv[s2] - 
         96*chi1^4*COSTHETA*s1^4*s2^3*Tpsi[chi1]*Tv[s2] - 
         360*chi1^4*COSTHETA^3*s1^4*s2^3*Tpsi[chi1]*Tv[s2] + 
         126*chi1^5*s^2*s2^4*Tpsi[chi1]*Tv[s2] + 126*chi1^5*s1^2*s2^4*
          Tpsi[chi1]*Tv[s2] - 84*chi1^4*s1^3*s2^4*Tpsi[chi1]*Tv[s2] - 
         348*chi1^4*COSTHETA^2*s1^3*s2^4*Tpsi[chi1]*Tv[s2] + 
         48*chi1^4*COSTHETA^4*s1^3*s2^4*Tpsi[chi1]*Tv[s2] + 
         84*chi1^3*s1^4*s2^4*Tpsi[chi1]*Tv[s2] + 636*chi1^3*COSTHETA^2*s1^4*
          s2^4*Tpsi[chi1]*Tv[s2] + 144*chi1^3*COSTHETA^4*s1^4*s2^4*Tpsi[chi1]*
          Tv[s2] + 336*chi1^3*COSTHETA*s1^3*s2^5*Tpsi[chi1]*Tv[s2] - 
         160*chi1^3*COSTHETA^3*s1^3*s2^5*Tpsi[chi1]*Tv[s2] - 
         528*chi1^2*COSTHETA*s1^4*s2^5*Tpsi[chi1]*Tv[s2] - 
         288*chi1^2*COSTHETA^3*s1^4*s2^5*Tpsi[chi1]*Tv[s2] - 
         42*chi1^5*s2^6*Tpsi[chi1]*Tv[s2] + 48*chi1*s^2*s1^2*s2^6*Tpsi[chi1]*
          Tv[s2] - 84*chi1^2*s1^3*s2^6*Tpsi[chi1]*Tv[s2] + 
         180*chi1^2*COSTHETA^2*s1^3*s2^6*Tpsi[chi1]*Tv[s2] + 
         84*chi1*s1^4*s2^6*Tpsi[chi1]*Tv[s2] + 252*chi1*COSTHETA^2*s1^4*s2^6*
          Tpsi[chi1]*Tv[s2] - 24*chi1*COSTHETA*s1^3*s2^7*Tpsi[chi1]*Tv[s2] - 
         72*COSTHETA*s1^4*s2^7*Tpsi[chi1]*Tv[s2] - 48*chi1*s1^2*s2^8*
          Tpsi[chi1]*Tv[s2] + 32*s1^3*s2^8*Tpsi[chi1]*Tv[s2] + 
         48*chi1^7*COSTHETA*s1^3*s2^3*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         48*chi1^6*COSTHETA*s1^4*s2^3*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^6*s1^3*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         216*chi1^6*COSTHETA^2*s1^3*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1^5*s1^4*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         216*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         432*chi1^5*COSTHETA*s1^3*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         288*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         432*chi1^4*COSTHETA*s1^4*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         288*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^4*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         720*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^3*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         720*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         432*chi1^3*COSTHETA*s1^3*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         288*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         432*chi1^2*COSTHETA*s1^4*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         288*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^2*s1^3*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         216*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1*s1^4*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 216*chi1*COSTHETA^2*
          s1^4*s2^8*H[s2]^2*Tpsi[chi1]*Tv[s2] + 48*chi1*COSTHETA*s1^3*s2^9*
          H[s2]^2*Tpsi[chi1]*Tv[s2] - 48*COSTHETA*s1^4*s2^9*H[s2]^2*
          Tpsi[chi1]*Tv[s2] - 16*chi1^7*COSTHETA*s1^3*s2^3*fevo[s2]*H[s2]^2*
          Tpsi[chi1]*Tv[s2] + 16*chi1^6*COSTHETA*s1^4*s2^3*fevo[s2]*H[s2]^2*
          Tpsi[chi1]*Tv[s2] + 24*chi1^6*s1^3*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*
          Tv[s2] + 72*chi1^6*COSTHETA^2*s1^3*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*
          Tv[s2] - 24*chi1^5*s1^4*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1^5*COSTHETA^2*s1^4*s2^4*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^5*COSTHETA*s1^3*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^5*COSTHETA^3*s1^3*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^4*COSTHETA*s1^4*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^4*COSTHETA^3*s1^4*s2^5*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         48*chi1^4*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         240*chi1^4*COSTHETA^2*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         32*chi1^4*COSTHETA^4*s1^3*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         48*chi1^3*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         240*chi1^3*COSTHETA^2*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         32*chi1^3*COSTHETA^4*s1^4*s2^6*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         144*chi1^3*COSTHETA*s1^3*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         96*chi1^3*COSTHETA^3*s1^3*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         144*chi1^2*COSTHETA*s1^4*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         96*chi1^2*COSTHETA^3*s1^4*s2^7*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         24*chi1^2*s1^3*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         72*chi1^2*COSTHETA^2*s1^3*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         24*chi1*s1^4*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         72*chi1*COSTHETA^2*s1^4*s2^8*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
         16*chi1*COSTHETA*s1^3*s2^9*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         16*COSTHETA*s1^4*s2^9*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
         16*chi1^6*COSTHETA*s1^4*s2^2*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1^3*s^4*s1^2*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         32*chi1^6*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         96*chi1^6*COSTHETA^2*s1^3*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         48*chi1^5*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^3*s^2*s1^4*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1^3*s1^6*s2^3*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^2*COSTHETA*s^4*s1^2*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         12*chi1^5*COSTHETA*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         348*chi1^5*COSTHETA^3*s1^3*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         156*chi1^4*COSTHETA*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         156*chi1^4*COSTHETA^3*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         8*chi1^2*COSTHETA*s^2*s1^4*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^2*COSTHETA*s1^6*s2^4*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         20*chi1^3*s^2*s1^2*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1*s^4*s1^2*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         12*chi1^4*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         420*chi1^4*COSTHETA^2*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         312*chi1^4*COSTHETA^4*s1^3*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         40*chi1^3*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         28*chi1^3*COSTHETA^2*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         184*chi1^3*COSTHETA^4*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1*s^2*s1^4*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         2*chi1*s1^6*s2^5*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         40*chi1^2*COSTHETA*s^2*s1^2*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         172*chi1^3*COSTHETA*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         596*chi1^3*COSTHETA^3*s1^3*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         4*chi1^2*COSTHETA*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         260*chi1^2*COSTHETA^3*s1^4*s2^6*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         18*chi1^3*s1^2*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         20*chi1*s^2*s1^2*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         36*chi1^2*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         380*chi1^2*COSTHETA^2*s1^3*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         8*chi1*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         148*chi1*COSTHETA^2*s1^4*s2^7*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         36*chi1^2*COSTHETA*s1^2*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         112*chi1*COSTHETA*s1^3*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         32*COSTHETA*s1^4*s2^8*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] + 
         18*chi1*s1^2*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 
         16*s1^3*s2^9*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 105*chi1^5*s^6*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 225*chi1^5*s^4*s1^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         135*chi1^5*s^2*s1^4*sb[s1]*Tpsi[chi1]*Tv[s2] + 15*chi1^5*s1^6*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 315*chi1^5*s^4*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         90*chi1^5*s^2*s1^2*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         80*chi1^6*s1^3*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 240*chi1^6*COSTHETA^2*
          s1^3*s2^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 285*chi1^5*s1^4*s2^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 840*chi1^5*COSTHETA*s1^3*s2^3*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 1260*chi1^5*COSTHETA^3*s1^3*s2^3*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 240*chi1^4*COSTHETA*s1^4*s2^3*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         900*chi1^4*COSTHETA^3*s1^4*s2^3*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         315*chi1^5*s^2*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 315*chi1^5*s1^2*s2^4*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 210*chi1^4*s1^3*s2^4*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 870*chi1^4*COSTHETA^2*s1^3*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         120*chi1^4*COSTHETA^4*s1^3*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         210*chi1^3*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         1590*chi1^3*COSTHETA^2*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         360*chi1^3*COSTHETA^4*s1^4*s2^4*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         840*chi1^3*COSTHETA*s1^3*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         400*chi1^3*COSTHETA^3*s1^3*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         1320*chi1^2*COSTHETA*s1^4*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         720*chi1^2*COSTHETA^3*s1^4*s2^5*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         105*chi1^5*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1*s^2*s1^2*s2^6*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 210*chi1^2*s1^3*s2^6*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 450*chi1^2*COSTHETA^2*s1^3*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         210*chi1*s1^4*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] - 630*chi1*COSTHETA^2*
          s1^4*s2^6*sb[s1]*Tpsi[chi1]*Tv[s2] + 60*chi1*COSTHETA*s1^3*s2^7*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 180*COSTHETA*s1^4*s2^7*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 120*chi1*s1^2*s2^8*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         80*s1^3*s2^8*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1^7*COSTHETA*s1^3*
          s2^3*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 120*chi1^6*COSTHETA*s1^4*
          s2^3*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 180*chi1^6*s1^3*s2^4*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 540*chi1^6*COSTHETA^2*s1^3*s2^4*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 180*chi1^5*s1^4*s2^4*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 540*chi1^5*COSTHETA^2*s1^4*s2^4*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 1080*chi1^5*COSTHETA*s1^3*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 720*chi1^5*COSTHETA^3*s1^3*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 1080*chi1^4*COSTHETA*s1^4*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 720*chi1^4*COSTHETA^3*s1^4*s2^5*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 360*chi1^4*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 1800*chi1^4*COSTHETA^2*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 240*chi1^4*COSTHETA^4*s1^3*s2^6*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 360*chi1^3*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 1800*chi1^3*COSTHETA^2*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 240*chi1^3*COSTHETA^4*s1^4*s2^6*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 1080*chi1^3*COSTHETA*s1^3*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 720*chi1^3*COSTHETA^3*s1^3*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 1080*chi1^2*COSTHETA*s1^4*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 720*chi1^2*COSTHETA^3*s1^4*s2^7*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 180*chi1^2*s1^3*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         540*chi1^2*COSTHETA^2*s1^3*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         180*chi1*s1^4*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         540*chi1*COSTHETA^2*s1^4*s2^8*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         120*chi1*COSTHETA*s1^3*s2^9*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         120*COSTHETA*s1^4*s2^9*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         40*chi1^7*COSTHETA*s1^3*s2^3*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 40*chi1^6*COSTHETA*s1^4*s2^3*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 60*chi1^6*s1^3*s2^4*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 180*chi1^6*COSTHETA^2*s1^3*s2^4*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 60*chi1^5*s1^4*s2^4*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 180*chi1^5*COSTHETA^2*s1^4*s2^4*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 360*chi1^5*COSTHETA*
          s1^3*s2^5*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         240*chi1^5*COSTHETA^3*s1^3*s2^5*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] - 360*chi1^4*COSTHETA*s1^4*s2^5*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 240*chi1^4*COSTHETA^3*s1^4*s2^5*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 120*chi1^4*s1^3*s2^6*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 600*chi1^4*COSTHETA^2*s1^3*s2^6*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 80*chi1^4*COSTHETA^4*
          s1^3*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         120*chi1^3*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         600*chi1^3*COSTHETA^2*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 80*chi1^3*COSTHETA^4*s1^4*s2^6*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 360*chi1^3*COSTHETA*s1^3*s2^7*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 240*chi1^3*COSTHETA^3*s1^3*s2^7*fevo[s2]*
          H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 360*chi1^2*COSTHETA*s1^4*s2^7*
          fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 240*chi1^2*COSTHETA^3*
          s1^4*s2^7*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         60*chi1^2*s1^3*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         180*chi1^2*COSTHETA^2*s1^3*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 60*chi1*s1^4*s2^8*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 180*chi1*COSTHETA^2*s1^4*s2^8*fevo[s2]*H[s2]^2*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 40*chi1*COSTHETA*s1^3*s2^9*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 40*COSTHETA*s1^4*s2^9*fevo[s2]*H[s2]^2*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 40*chi1^6*COSTHETA*s1^4*s2^2*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 5*chi1^3*s^4*s1^2*s2^3*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 80*chi1^6*s1^3*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 240*chi1^6*COSTHETA^2*s1^3*s2^3*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 120*chi1^5*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 10*chi1^3*s^2*s1^4*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 5*chi1^3*s1^6*s2^3*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 10*chi1^2*COSTHETA*s^4*s1^2*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 30*chi1^5*COSTHETA*s1^3*s2^4*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 870*chi1^5*COSTHETA^3*s1^3*s2^4*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 390*chi1^4*COSTHETA*s1^4*s2^4*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 390*chi1^4*COSTHETA^3*s1^4*
          s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 20*chi1^2*COSTHETA*s^2*
          s1^4*s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         10*chi1^2*COSTHETA*s1^6*s2^4*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         50*chi1^3*s^2*s1^2*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         5*chi1*s^4*s1^2*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 
         30*chi1^4*s1^3*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
         1050*chi1^4*COSTHETA^2*s1^3*s2^5*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2] + 780*chi1^4*COSTHETA^4*s1^3*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 100*chi1^3*s1^4*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 70*chi1^3*COSTHETA^2*s1^4*s2^5*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 460*chi1^3*COSTHETA^4*s1^4*s2^5*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 10*chi1*s^2*s1^4*s2^5*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 5*chi1*s1^6*s2^5*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] - 100*chi1^2*COSTHETA*s^2*s1^2*s2^6*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 430*chi1^3*COSTHETA*s1^3*s2^6*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 1490*chi1^3*COSTHETA^3*s1^3*s2^6*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 10*chi1^2*COSTHETA*s1^4*s2^6*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 650*chi1^2*COSTHETA^3*s1^4*
          s2^6*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 45*chi1^3*s1^2*s2^7*
          H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 50*chi1*s^2*s1^2*s2^7*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 90*chi1^2*s1^3*s2^7*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] + 950*chi1^2*COSTHETA^2*s1^3*s2^7*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 20*chi1*s1^4*s2^7*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 370*chi1*COSTHETA^2*s1^4*s2^7*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 90*chi1^2*COSTHETA*s1^2*s2^8*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] - 280*chi1*COSTHETA*s1^3*s2^8*H[s2]*
          R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 80*COSTHETA*s1^4*s2^8*H[s2]*R[s2]*
          sb[s1]*Tpsi[chi1]*Tv[s2] - 45*chi1*s1^2*s2^9*H[s2]*R[s2]*sb[s1]*
          Tpsi[chi1]*Tv[s2] + 40*s1^3*s2^9*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*
          Tv[s2])/(126*s1^3*s2^2*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)^2*
         H[s2]), J04s2chi1 -> 
       ((4*(chi1 - s1)*s2*(2*chi1^2*COSTHETA - chi1*(3 + COSTHETA^2)*s2 + 
            2*COSTHETA*s2^2)*dtTpsi[s2]*(-2 + 5*sb[s1])*Tpsi[chi1])/H[s2] + 
         8*s1*(chi1*COSTHETA - s2)*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)*
          dtTpsi[chi1]*R[s1]*R[s2]*Tv[s2] + 4*(chi1 - s1)*s2*
          (2*chi1^2*COSTHETA - chi1*(3 + COSTHETA^2)*s2 + 2*COSTHETA*s2^2)*
          (-3 + fevo[s2])*H[s2]*(-2 + 5*sb[s1])*Tpsi[chi1]*Tv[s2] + 
         ((8*s1^4*(chi1^2*(-1 + 3*COSTHETA^2) - 4*chi1*COSTHETA*s2 + 2*s2^2)*
             dtTpsi[chi1]*R[s1] + ((16*chi1^6*(-1 + 3*COSTHETA^2)*s1^3*s2^2 - 
               16*s1^3*s2^7*(3*COSTHETA*s1 + s2) - 24*chi1^2*s1^3*s2^5*
                (3*COSTHETA*s1 + COSTHETA^3*s1 + 7*s2 + 9*COSTHETA^2*s2) + 4*
                chi1^3*s1^3*s2^4*(3*(-21 + 12*COSTHETA^2 + COSTHETA^4)*s1 + 
                 42*COSTHETA*s2 + 62*COSTHETA^3*s2) - 36*chi1^4*s1^3*s2^3*
                (-6*COSTHETA*s1 + 2*COSTHETA^3*s1 - 7*s2 + 8*COSTHETA^2*s2 + 
                 3*COSTHETA^4*s2) + 24*chi1*s1^2*s2^6*(-s^2 + 7*s1^2 + 
                 4*COSTHETA*s1*s2 + s2^2) - 3*chi1^5*(7*s^6 - s1^6 + 
                 19*s1^4*s2^2 + 21*s1^2*s2^4 - 7*s2^6 - 3*s^4*(5*s1^2 + 
                   7*s2^2) + 3*s^2*(3*s1^4 - 2*s1^2*s2^2 + 7*s2^4)))*
              (-2 + 5*sb[s1])*Tpsi[chi1])/(s2^2*(chi1^2 - 2*chi1*COSTHETA*
                 s2 + s2^2)^2))*Tv[s2])/(s1^3*H[s2]) + 
         ((-2 + 5*sb[s1])*Tpsi[chi1]*(4*(chi1 - s1)*s1*s2*
             (2*chi1^4*COSTHETA - chi1^3*(3 + 5*COSTHETA^2)*s2 + 
              2*chi1^2*COSTHETA*(5 + COSTHETA^2)*s2^2 - chi1*(3 + 
                5*COSTHETA^2)*s2^3 + 2*COSTHETA*s2^4)*(-1 + R[s2] + 5*sb[s2])*
             Tpsi[s2] + (8*s1*s2^4*(2*COSTHETA*s1 + s2) - 8*chi1^4*s1*(
                COSTHETA*s1 + 2*s2 - 6*COSTHETA^2*s2) + 4*chi1^2*s1*s2^2*(
                5*COSTHETA*s1 + COSTHETA^3*s1 + 13*s2 + 17*COSTHETA^2*s2) - 
              4*chi1^3*s1*s2*((-6 + 4*COSTHETA^2)*s1 + COSTHETA*
                 (17 + 9*COSTHETA^2)*s2) - chi1*s2*(s^4 + s1^4 + 
                46*s1^2*s2^2 + 40*COSTHETA*s1*s2^3 + 9*s2^4 - 
                2*s^2*(s1^2 + 5*s2^2)))*R[s2]*Tv[s2]))/
          (s1*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)))/420, 
      J20s2chi1 -> (2*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)*
         (COSTHETA*(chi1 - s1)*s2*dtTpsi[s2]*(-2 + 5*sb[s1])*Tpsi[chi1] + 
          3*b1[s2]*D1[s2]*H[s2]*(s1*dtTpsi[chi1]*R[s1] + (2 - 5*sb[s1])*
             Tpsi[chi1]) + 2*chi1*COSTHETA*s2*H[s2]*Tpsi[chi1]*Tpsi[s2] - 
          2*COSTHETA*s1*s2*H[s2]*Tpsi[chi1]*Tpsi[s2] - 2*chi1*COSTHETA*s2*
           H[s2]*R[s2]*Tpsi[chi1]*Tpsi[s2] + 2*COSTHETA*s1*s2*H[s2]*R[s2]*
           Tpsi[chi1]*Tpsi[s2] - 5*chi1*COSTHETA*s2*H[s2]*sb[s1]*Tpsi[chi1]*
           Tpsi[s2] + 5*COSTHETA*s1*s2*H[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] + 
          5*chi1*COSTHETA*s2*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
          5*COSTHETA*s1*s2*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tpsi[s2] - 
          10*chi1*COSTHETA*s2*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
          10*COSTHETA*s1*s2*H[s2]*sb[s2]*Tpsi[chi1]*Tpsi[s2] + 
          25*chi1*COSTHETA*s2*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
          25*COSTHETA*s1*s2*H[s2]*sb[s1]*sb[s2]*Tpsi[chi1]*Tpsi[s2] - 
          s1*dtTpsi[chi1]*R[s1]*Tv[s2] + chi1*COSTHETA*s1*dtTpsi[chi1]*H[s2]*
           R[s1]*R[s2]*Tv[s2] - s1*s2*dtTpsi[chi1]*H[s2]*R[s1]*R[s2]*Tv[s2] - 
          2*Tpsi[chi1]*Tv[s2] + 6*chi1*COSTHETA*s2*H[s2]^2*Tpsi[chi1]*
           Tv[s2] - 6*COSTHETA*s1*s2*H[s2]^2*Tpsi[chi1]*Tv[s2] - 
          2*chi1*COSTHETA*s2*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
          2*COSTHETA*s1*s2*fevo[s2]*H[s2]^2*Tpsi[chi1]*Tv[s2] + 
          2*COSTHETA*s1*H[s2]*R[s2]*Tpsi[chi1]*Tv[s2] - 2*s2*H[s2]*R[s2]*
           Tpsi[chi1]*Tv[s2] + 5*sb[s1]*Tpsi[chi1]*Tv[s2] - 
          15*chi1*COSTHETA*s2*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
          15*COSTHETA*s1*s2*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] + 
          5*chi1*COSTHETA*s2*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
          5*COSTHETA*s1*s2*fevo[s2]*H[s2]^2*sb[s1]*Tpsi[chi1]*Tv[s2] - 
          5*COSTHETA*s1*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2] + 
          5*s2*H[s2]*R[s2]*sb[s1]*Tpsi[chi1]*Tv[s2]))/(3*H[s2]), 
      J40s2chi1 -> (2*(chi1^2 - 2*chi1*COSTHETA*s2 + s2^2)^2*
         (s1*dtTpsi[chi1]*R[s1] + (2 - 5*sb[s1])*Tpsi[chi1])*
         (dtTpsi[s2] + H[s2]*((-1 + R[s2] + 5*sb[s2])*Tpsi[s2] + 
            (-3 + fevo[s2])*H[s2]*Tv[s2])))/H[s2]}}

